The MAVERIC Survey: Radio catalogs and source counts from deep Very Large Array imaging of 25 Galactic globular clusters

The MAVERIC survey is the first deep radio continuum imaging survey of Milky Way globular clusters, with a central goal of finding and classifying accreting compact binaries, including stellar-mass black holes. Here we present radio source catalogs for 25 clusters with ultra-deep Karl G. Jansky Very Large Array observations. The median observing time was 10 hr per cluster, resulting in typical rms sensitivities of 2.3 and 2.1 uJy per beam at central frequencies of 5.0 and 7.2 GHz, respectively. We detect nearly 1300 sources in our survey at 5 sigma, and while many of these are likely to be background sources, we also find strong evidence for an excess of radio sources in some clusters. The radio spectral index distribution of sources in the cluster cores differs from the background, and shows a bimodal distribution. We tentatively classify the steep-spectrum sources (those much brighter at 5.0 GHz) as millisecond pulsars and the flat-spectrum sources as compact or other kinds of binaries. These provisional classifications will be solidified with the future addition of X-ray and optical data. The outer regions of our images represent a deep, relatively wide field (~ 0.4/sq. deg) and high resolution C band background survey, and we present source counts calculated for this area. We also release radio continuum images for these 25 clusters to the community.

==> anc/final.cat.csv <==
ID,R.A.,Dec.,RA err,Dec err,S_low,err,S_high,err,note,rad,loc,SI,-err,+err
M2-VLA1,21:33:36.358,-00:51:10.14,NA,NA,19013.3,5.6,12724.0,4.8,ext.,2.95,NA,-1.23,-0.01,+0.01
M2-VLA2,21:33:23.668,-00:46:46.08,0.03,0.03,190.7,2.2,156.4,2.7,NA,2.74,NA,-0.61,-0.06,+0.06
M2-VLA3,21:33:32.016,-00:51:34.79,0.03,0.03,134.4,2.1,119.4,2.7,NA,2.54,NA,-0.36,-0.09,+0.08
M2-VLA4,21:33:29.770,-00:47:43.41,0.03,0.03,97.6,2.0,104.1,2.1,NA,1.80,NA,0.20,-0.09,+0.09
M2-VLA5,21:33:26.964,-00:46:45.88,0.03,0.03,90.9,2.2,70.1,2.7,NA,2.62,NA,-0.80,-0.14,+0.14
M2-VLA6,21:33:17.915,-00:51:56.40,0.03,0.03,86.2,2.7,141.0,3.9,NA,3.41,NA,1.42,-0.09,+0.06
M2-VLA7,21:33:34.476,-00:46:49.45,0.03,0.03,76.7,2.4,83.3,3.4,NA,3.17,NA,0.25,-0.16,+0.16
M2-VLA8,21:33:23.387,-00:46:43.19,0.03,0.03,52.7,2.2,40.8,2.8,NA,2.81,NA,-0.80,-0.25,+0.24
M2-VLA9,21:33:36.614,-00:51:12.55,0.03,0.03,43.8,5.4,50.1,4.4,NA,3.03,NA,0.43,-0.46,+0.47
M2-VLA10,21:33:28.879,-00:49:43.34,0.03,0.03,41.5,1.9,30.4,1.8,NA,0.59,rh,-0.95,-0.24,+0.23
M2-VLA11,21:33:21.993,-00:52:15.52,0.03,0.03,34.3,2.5,27.9,3.5,NA,3.13,NA,-0.66,-0.48,+0.44
M2-VLA12,21:33:18.304,-00:48:24.60,0.03,0.03,33.9,2.1,53.9,2.4,NA,2.37,NA,1.31,-0.18,+0.13
M2-VLA13,21:33:24.849,-00:46:30.12,0.03,0.03,27.1,2.3,25.8,3.0,NA,2.93,NA,-0.17,-0.46,+0.44
M2-VLA14,21:33:21.935,-00:49:45.76,0.03,0.03,27.0,1.9,25.0,1.9,NA,1.31,NA,-0.24,-0.32,+0.32
M2-VLA15,21:33:36.424,-00:51:07.87,0.03,0.03,24.4,5.7,33.2,4.6,art.?,2.94,NA,0.70,-0.67,+0.53
M2-VLA16,21:33:36.316,-00:51:00.79,0.04,0.05,23.3,3.7,<11.7,-1.2,art.?,2.85,NA,<0.5,NA,NA
M2-VLA17,21:33:36.680,-00:49:11.56,0.03,0.03,22.0,2.4,15.3,2.6,NA,2.44,NA,-1.18,-0.68,+0.62
M2-VLA18,21:33:24.414,-00:49:43.52,0.03,0.03,20.2,1.9,11.8,1.8,NA,0.72,rh,-1.71,-0.59,+0.55
M2-VLA19,21:33:32.957,-00:48:16.40,0.03,0.03,18.2,2.0,10.9,2.0,NA,1.86,NA,-1.64,-0.71,+0.66
M2-VLA20,21:33:36.371,-00:50:29.77,0.04,0.05,17.9,2.8,<8.4,0.3,NA,2.60,NA,<0.2,NA,NA
M2-VLA21,21:33:13.408,-00:50:07.37,0.04,0.05,17.1,2.7,<12.0,-0.1,NA,3.47,NA,<1.1,NA,NA
M2-VLA22,21:33:16.108,-00:48:43.84,0.03,0.03,16.4,2.2,11.5,2.9,NA,2.79,NA,-1.23,-1.00,+0.88
M2-VLA23,21:33:37.458,-00:48:53.07,0.03,0.03,16.3,2.4,15.6,2.7,NA,2.67,NA,-0.19,-0.75,+0.70
M2-VLA24,21:33:14.770,-00:50:10.13,0.03,0.03,16.0,2.5,15.0,3.5,NA,3.15,NA,-0.32,-0.99,+0.84
M2-VLA25,21:33:34.411,-00:48:52.10,0.03,0.03,15.1,2.1,9.4,2.1,NA,1.93,NA,-1.54,-0.87,+0.81
M2-VLA26,21:33:17.525,-00:50:59.97,0.04,0.05,14.9,2.4,<9.0,3.5,NA,2.86,NA,<0.8,NA,NA
M2-VLA27,21:33:27.870,-00:47:50.93,0.03,0.03,14.7,1.9,10.1,1.9,NA,1.55,NA,-1.21,-0.77,+0.70
M2-VLA28,21:33:16.714,-00:49:33.90,NA,NA,14.5,2.2,16.6,2.6,ext.,2.57,NA,0.36,-0.68,+0.61
M2-VLA29,21:33:20.605,-00:48:03.13,0.03,0.03,12.3,2.0,9.6,2.2,NA,2.07,NA,-0.85,-0.96,+0.88
M2-VLA30,21:33:29.690,-00:47:31.84,0.04,0.05,11.9,2.0,<6.4,1.2,NA,1.97,NA,<0.6,NA,NA
M2-VLA31,21:33:26.042,-00:48:27.87,0.04,0.05,11.8,1.9,<5.3,0.9,NA,0.95,rh,<0.2,NA,NA
M2-VLA32,21:33:17.892,-00:47:53.39,0.04,0.05,11.3,2.1,<8.2,-2.2,NA,2.71,NA,<1.1,NA,NA
M2-VLA33,21:33:19.078,-00:47:57.54,0.04,0.05,11.1,2.1,<7.3,-1.1,NA,2.43,NA,<1.0,NA,NA
M2-VLA34,21:33:29.909,-00:48:52.38,0.04,0.05,11.1,1.9,<5.1,4.5,NA,0.90,rh,<0.4,NA,NA
M2-VLA35,21:33:19.622,-00:49:59.10,0.04,0.05,10.7,2.1,<6.4,0.7,NA,1.93,NA,<0.9,NA,NA
M2-VLA36,21:33:27.555,-00:48:37.90,0.03,0.04,10.7,1.8,6.2,1.7,NA,0.77,rh,-1.73,-0.96,+0.94
M2-VLA37,21:33:22.021,-00:48:51.05,0.04,0.05,10.5,1.9,<5.6,1.6,NA,1.34,NA,<0.7,NA,NA
M2-VLA38,21:33:26.157,-00:48:05.20,0.04,0.05,10.0,1.9,<5.5,1.3,NA,1.31,NA,<0.8,NA,NA
M2-VLA39,21:33:24.576,-00:50:28.96,0.04,0.05,9.4,1.9,<5.6,-1.0,NA,1.25,NA,<0.9,NA,NA
M2-VLA40,21:33:30.561,-00:49:36.84,0.04,0.05,9.4,1.8,<5.3,1.3,NA,0.93,rh,<0.8,NA,NA
M2-VLA41,21:33:32.254,-00:52:33.62,0.03,0.03,<7.8,1.6,20.6,4.1,NA,3.44,NA,>-2.8,NA,NA
M2-VLA42,21:33:40.073,-00:48:33.28,0.03,0.03,<7.7,-0.6,19.0,3.7,NA,3.38,NA,>-2.6,NA,NA
M2-VLA43,21:33:25.886,-00:52:33.99,0.03,0.03,<7.4,5.8,18.4,3.6,NA,3.20,NA,>-2.6,NA,NA
M2-VLA44,21:33:38.141,-00:47:53.68,0.03,0.03,<7.3,-1.9,17.8,3.2,NA,3.17,NA,>-1.8,NA,NA
M2-VLA45,21:33:34.839,-00:51:36.04,0.03,0.03,<7.3,1.9,16.4,3.2,NA,2.97,NA,>-2.6,NA,NA
M2-VLA46,21:33:35.665,-00:51:06.89,0.03,0.03,<8.6,0.9,15.7,2.9,NA,2.78,NA,>-2.0,NA,NA
M2-VLA47,21:33:17.216,-00:50:31.26,0.03,0.03,<6.6,-2.3,14.9,2.8,NA,2.69,NA,>-2.3,NA,NA
M2-VLA48,21:33:33.288,-00:51:43.43,0.03,0.03,<7.2,1.4,14.3,2.9,NA,2.83,NA,>-2.9,NA,NA
M2-VLA49,21:33:34.750,-00:51:02.81,0.03,0.03,<6.6,1.6,13.1,2.6,NA,2.56,NA,>-2.7,NA,NA
M2-VLA50,21:33:26.873,-00:51:46.69,0.03,0.03,<6.3,-0.7,13.1,2.5,NA,2.40,NA,>-2.4,NA,NA
M2-VLA51,21:33:18.961,-00:49:03.33,0.03,0.03,<6.0,-1.9,12.6,2.2,NA,2.03,NA,>-1.7,NA,NA
M2-VLA52,21:33:21.025,-00:51:17.87,0.03,0.03,<6.5,-4.0,12.4,2.5,NA,2.42,NA,>-2.9,NA,NA
M2-VLA53,21:33:21.335,-00:48:46.50,0.03,0.03,<5.7,2.8,11.9,1.9,NA,1.53,NA,>-1.3,NA,NA
M2-VLA54,21:33:22.528,-00:47:41.89,0.03,0.03,<5.9,-0.8,10.6,2.1,NA,2.02,NA,>-2.7,NA,NA
M2-VLA55,21:33:22.595,-00:48:23.36,0.03,0.03,<5.7,0.5,9.7,1.9,NA,1.47,NA,>-2.6,NA,NA
M2-VLA56,21:33:24.948,-00:50:15.03,0.03,0.03,<5.6,2.6,9.5,1.8,NA,1.00,rh,>-2.3,NA,NA
M2-VLA57,21:33:28.288,-00:49:14.42,0.03,0.03,<5.3,-0.3,9.1,1.7,NA,0.36,rh,>-2.4,NA,NA
M3-VLA1,13:42:03.265,+28:23:20.06,0.04,0.03,409.2,3.0,285.0,2.9,NA,1.91,rh,-1.08,-0.04,+0.04
M3-VLA2,13:42:14.904,+28:24:17.23,0.04,0.03,322.4,3.0,227.0,2.7,NA,1.81,rh,-1.04,-0.05,+0.04
M3-VLA3,13:42:24.692,+28:24:54.10,0.04,0.03,171.9,3.9,92.5,6.2,NA,3.69,NA,-1.85,-0.21,+0.20
M3-VLA4,13:42:16.589,+28:19:33.78,0.04,0.03,168.5,3.7,119.9,4.9,NA,3.30,NA,-1.01,-0.14,+0.14
M3-VLA5,13:42:04.465,+28:20:16.79,0.04,0.03,94.5,3.3,58.1,3.9,NA,2.82,NA,-1.45,-0.24,+0.22
M3-VLA6,13:42:01.162,+28:20:59.75,0.04,0.03,84.7,3.3,73.1,3.7,NA,2.79,NA,-0.44,-0.19,+0.19
M3-VLA7,13:42:09.796,+28:20:17.23,0.04,0.03,72.6,3.1,60.1,3.1,NA,2.39,NA,-0.56,-0.20,+0.20
M3-VLA8,13:42:10.997,+28:21:03.57,0.04,0.03,42.6,3.0,24.6,2.4,NA,1.59,rh,-1.65,-0.37,+0.36
M3-VLA9,13:42:22.173,+28:22:47.59,0.04,0.03,39.0,3.0,20.0,3.0,NA,2.38,NA,-2.04,-0.53,+0.49
M3-VLA10,13:42:10.327,+28:20:28.16,0.04,0.03,35.5,3.0,23.1,2.9,NA,2.19,rh,-1.31,-0.48,+0.45
M3-VLA11,13:42:23.916,+28:23:03.13,0.06,0.05,30.5,3.2,20.5,3.7,NA,2.79,NA,-1.25,-0.69,+0.62
M3-VLA12,13:42:13.937,+28:25:07.59,0.04,0.03,28.9,3.1,21.2,3.3,NA,2.54,NA,-0.97,-0.61,+0.56
M3-VLA13,13:42:25.636,+28:21:31.45,0.06,0.05,28.1,3.6,24.2,5.0,NA,3.33,NA,-0.53,-0.83,+0.73
M3-VLA14,13:42:07.293,+28:19:28.03,0.06,0.05,27.9,3.6,25.3,4.9,NA,3.31,NA,-0.36,-0.78,+0.70
M3-VLA15,13:42:08.707,+28:19:36.93,0.06,0.05,27.3,3.4,14.7,4.1,NA,3.09,NA,-1.92,-0.87,+0.83
M3-VLA16,13:42:08.791,+28:23:06.06,0.04,0.03,25.0,2.9,16.9,2.2,NA,0.72,rh,-1.17,-0.54,+0.53
M3-VLA17,13:42:18.915,+28:19:23.75,0.04,0.03,22.1,3.6,34.1,5.8,NA,3.65,NA,0.91,-0.61,+0.41
M3-VLA18,13:42:12.755,+28:21:15.14,0.04,0.03,21.9,2.8,16.2,2.4,NA,1.43,rh,-0.92,-0.61,+0.60
M3-VLA19,13:41:58.744,+28:24:38.32,0.06,0.05,21.4,3.8,26.9,5.4,NA,3.42,NA,0.48,-0.81,+0.63
M3-VLA20,13:42:05.144,+28:20:49.02,0.06,0.05,20.5,3.1,<9.3,2.4,NA,2.29,rh,<0.1,NA,NA
M3-VLA21,13:42:09.015,+28:23:48.62,0.06,0.05,19.8,3.0,8.7,2.4,NA,1.27,rh,-2.35,-0.72,+0.81
M3-VLA22,13:42:23.952,+28:20:36.39,0.06,0.05,19.7,3.6,<15.4,6.0,NA,3.44,NA,<1.3,NA,NA
M3-VLA23,13:42:08.949,+28:19:33.36,0.06,0.05,19.7,3.4,12.8,4.2,NA,3.14,NA,-1.40,-1.13,+1.06
M3-VLA24,13:42:09.969,+28:21:30.95,0.06,0.05,18.2,2.8,10.5,2.3,NA,1.18,rh,-1.69,-0.83,+0.80
M3-VLA25,13:42:05.159,+28:22:26.91,0.06,0.05,16.3,2.8,<7.2,5.7,NA,1.38,rh,<0.3,NA,NA
M3-VLA26,13:42:14.550,+28:20:46.62,0.04,0.03,15.6,3.1,15.6,2.8,NA,2.00,rh,-0.03,-0.82,+0.77
M3-VLA27,13:42:10.560,+28:22:15.72,0.06,0.05,15.1,2.8,<6.5,4.3,NA,0.43,rh,<0.4,NA,NA
M3-VLA28,13:42:14.158,+28:23:08.49,0.06,0.05,14.4,2.9,<6.6,2.9,NA,0.78,rh,<0.7,NA,NA
M3-VLA29,13:42:15.463,+28:24:17.29,0.04,0.03,12.9,3.0,14.3,2.7,NA,1.87,rh,0.18,-0.86,+0.73
M3-VLA30,13:42:02.224,+28:21:30.55,0.04,0.03,10.8,3.1,17.0,3.1,NA,2.32,NA,0.74,-0.74,+0.48
M3-VLA31,13:42:10.298,+28:26:09.88,0.04,0.03,<10.8,-6.7,31.4,5.8,NA,3.52,NA,>-2.0,NA,NA
M3-VLA32,13:41:58.413,+28:23:48.00,0.04,0.03,<10.4,4.1,23.7,4.4,NA,3.07,NA,>-1.8,NA,NA
M3-VLA33,13:41:57.609,+28:21:34.15,0.04,0.03,<10.5,-1.2,23.3,4.7,NA,3.22,NA,>-2.6,NA,NA
M3-VLA34,13:42:00.726,+28:20:52.11,0.04,0.03,<10.2,-4.1,21.6,4.1,NA,2.95,NA,>-2.1,NA,NA
M3-VLA35,13:42:16.025,+28:19:54.01,0.04,0.03,<10.0,-2.9,19.7,3.9,NA,2.94,NA,>-2.3,NA,NA
M3-VLA36,13:42:11.131,+28:25:17.57,0.04,0.03,<9.6,5.4,19.1,3.4,NA,2.64,NA,>-1.6,NA,NA
M3-VLA37,13:42:23.631,+28:22:55.87,0.04,0.03,<9.6,3.2,18.5,3.6,NA,2.71,NA,>-2.2,NA,NA
M3-VLA38,13:42:18.325,+28:21:17.44,0.04,0.03,<8.9,0.0,17.0,2.7,NA,2.05,rh,>-1.2,NA,NA
M3-VLA39,13:42:19.006,+28:24:30.06,0.04,0.03,<9.3,0.5,16.5,3.3,NA,2.50,NA,>-2.5,NA,NA
M3-VLA40,13:42:16.460,+28:20:24.84,0.04,0.03,<9.4,-2.0,16.3,3.3,NA,2.50,NA,>-2.6,NA,NA
M3-VLA41,13:42:08.963,+28:20:25.43,0.04,0.03,<9.4,4.9,16.1,2.9,NA,2.29,rh,>-1.8,NA,NA
M3-VLA42,13:42:17.478,+28:21:31.20,0.04,0.03,<8.8,-3.0,13.7,2.5,NA,1.76,rh,>-2.1,NA,NA
M3-VLA43,13:42:18.274,+28:23:30.87,0.04,0.03,<8.7,4.1,13.4,2.6,NA,1.74,rh,>-2.4,NA,NA
M3-VLA44,13:42:15.663,+28:23:32.09,0.04,0.03,<8.5,2.9,12.6,2.4,NA,1.29,rh,>-2.4,NA,NA
M3-VLA45,13:42:11.839,+28:22:08.93,0.04,0.03,<8.5,-6.3,11.1,2.2,NA,0.51,rh,>-2.7,NA,NA
M4-VLA1,16:23:29.180,-26:29:49.16,0.08,0.07,1289.4,2.9,995.5,3.5,NA,2.18,rh,-0.71,-0.01,+0.01
M4-VLA2,16:23:32.259,-26:34:34.25,0.08,0.07,558.7,3.1,515.0,5.2,NA,3.07,rh,-0.22,-0.03,+0.03
M4-VLA3,16:23:29.117,-26:33:41.78,0.08,0.07,122.0,2.8,106.8,3.8,NA,2.51,rh,-0.37,-0.12,+0.12
M4-VLA4,16:23:28.455,-26:30:51.82,0.08,0.07,106.2,2.5,90.5,2.5,NA,1.63,rh,-0.44,-0.10,+0.10
M4-VLA5,16:23:37.166,-26:32:23.51,0.08,0.07,82.7,2.2,49.2,2.1,NA,0.96,rc,-1.43,-0.14,+0.14
M4-VLA6,16:23:35.983,-26:32:16.62,0.08,0.07,64.8,2.4,39.4,2.2,NA,0.74,rc,-1.37,-0.19,+0.18
M4-VLA7,16:23:33.635,-26:29:53.70,0.08,0.07,59.4,2.5,28.8,2.5,NA,1.70,rh,-2.00,-0.28,+0.26
M4-VLA8,16:23:44.955,-26:29:19.94,0.08,0.07,45.1,2.9,32.1,4.5,NA,3.15,rh,-0.98,-0.46,+0.42
M4-VLA9,16:23:38.201,-26:31:54.24,0.10,0.10,40.5,2.4,<6.5,2.4,NA,0.79,rc,<-2.6,NA,NA
M4-VLA10,16:23:22.551,-26:32:20.77,0.10,0.10,29.3,3.1,18.8,4.3,NA,2.90,rh,-1.33,-0.80,+0.68
M4-VLA11,16:23:45.569,-26:29:19.22,0.10,0.10,27.9,3.2,15.3,4.8,NA,3.25,rh,-1.78,-0.94,+0.85
M4-VLA12,16:23:34.128,-26:33:27.26,0.10,0.10,27.3,2.8,<9.3,11.7,NA,1.90,rh,<-1.0,NA,NA
M4-VLA13,16:23:41.611,-26:29:38.11,0.08,0.07,26.1,2.8,16.9,2.9,NA,2.43,rh,-1.24,-0.61,+0.55
M4-VLA14,16:23:30.635,-26:33:51.64,0.10,0.10,23.5,3.0,15.2,4.3,NA,2.50,rh,-1.35,-0.98,+0.84
M4-VLA15,16:23:27.998,-26:32:33.78,0.08,0.07,23.1,2.7,18.1,2.9,NA,1.86,rh,-0.71,-0.59,+0.55
M4-VLA16,16:23:38.879,-26:28:10.69,0.10,0.10,22.1,3.3,<16.2,4.4,NA,3.49,rh,<1.1,NA,NA
M4-VLA17,16:23:32.883,-26:33:53.89,0.08,0.07,21.0,3.1,22.5,3.4,ext.?,2.38,rh,0.17,-0.60,+0.58
M4-VLA18,16:23:21.935,-26:32:33.96,0.10,0.10,20.6,3.0,20.6,5.2,NA,3.10,rh,-0.16,-0.96,+0.78
M4-VLA19,16:23:25.999,-26:33:54.77,0.10,0.10,19.1,3.7,<14.7,8.1,NA,3.10,rh,<1.3,NA,NA
M4-VLA20,16:23:38.936,-26:32:00.14,0.10,0.10,18.8,2.6,<7.3,4.3,NA,0.98,rc,<-0.4,NA,NA
M4-VLA21,16:23:32.388,-26:28:26.37,0.10,0.10,18.5,3.1,<13.9,11.9,NA,3.18,rh,<1.2,NA,NA
M4-VLA22,16:23:29.112,-26:29:58.59,0.10,0.10,18.3,2.9,<9.1,4.1,NA,2.07,rh,<0.3,NA,NA
M4-VLA23,16:23:36.625,-26:29:21.27,0.10,0.10,17.8,2.6,<9.1,2.7,NA,2.24,rh,<0.3,NA,NA
M4-VLA24,16:23:37.532,-26:32:25.06,0.10,0.10,15.7,2.3,8.8,2.3,NA,1.02,rc,-1.68,-0.88,+0.80
M4-VLA25,16:23:41.489,-26:30:11.61,0.10,0.10,14.7,2.5,<8.3,3.7,NA,1.99,rh,<0.7,NA,NA
M4-VLA26,16:23:32.795,-26:31:18.59,0.10,0.10,14.3,2.2,9.8,2.2,NA,0.56,rc,-1.11,-0.84,+0.76
M4-VLA27,16:23:30.645,-26:32:46.59,0.10,0.10,13.9,2.7,10.7,2.8,NA,1.56,rh,-0.82,-1.04,+0.91
M4-VLA28,16:23:40.762,-26:30:09.14,0.10,0.10,12.9,2.4,<7.7,3.5,NA,1.91,rh,<0.9,NA,NA
M4-VLA29,16:23:35.070,-26:31:13.85,0.10,0.10,12.7,2.1,8.7,2.0,NA,0.33,rc,-1.11,-0.88,+0.80
M4-VLA30,16:23:30.219,-26:30:45.07,0.10,0.10,11.1,2.1,10.6,2.2,NA,1.35,rh,-0.20,-0.82,+0.75
M4-VLA31,16:23:31.448,-26:30:57.90,0.08,0.07,9.7,2.7,12.2,2.2,NA,1.00,rc,0.37,-0.77,+0.59
M4-VLA32,16:23:43.619,-26:33:42.70,0.08,0.07,<9.6,4.8,28.0,4.3,NA,2.88,rh,>-0.4,NA,NA
M4-VLA33,16:23:44.837,-26:28:56.90,0.08,0.07,<9.3,-1.0,28.2,5.3,NA,3.41,rh,>-2.2,NA,NA
M4-VLA34,16:23:29.634,-26:29:36.49,0.08,0.07,<9.0,5.4,22.7,3.3,NA,2.30,rh,>-0.4,NA,NA
M4-VLA35,16:23:47.311,-26:32:10.09,0.08,0.07,<8.4,1.8,21.3,4.1,NA,2.81,rh,>-2.1,NA,NA
M4-VLA36,16:23:28.574,-26:33:24.56,0.08,0.07,<8.3,-3.2,21.7,3.2,NA,2.34,rh,>-0.4,NA,NA
M4-VLA37,16:23:36.309,-26:29:31.21,0.08,0.07,<7.6,-2.2,13.4,2.6,NA,2.06,rh,>-2.1,NA,NA
M4-VLA38,16:23:36.372,-26:30:26.23,0.08,0.07,<6.5,0.9,10.5,2.1,NA,1.17,rh,>-2.5,NA,NA
M5-VLA1,15:18:36.065,+02:03:05.19,0.03,0.03,129.8,2.1,106.3,2.3,NA,1.91,NA,-0.61,-0.08,+0.08
M5-VLA2,15:18:47.968,+02:04:34.54,0.04,0.05,34.1,3.1,23.7,5.0,NA,3.70,NA,-1.23,-0.81,+0.69
M5-VLA3,15:18:27.727,+02:07:51.86,0.03,0.03,33.1,2.7,24.7,3.9,NA,3.30,NA,-0.96,-0.60,+0.54
M5-VLA4,15:18:28.868,+02:04:26.39,0.03,0.03,29.8,1.9,18.4,2.0,NA,1.16,rh,-1.51,-0.41,+0.39
M5-VLA5,15:18:32.237,+02:02:47.31,0.03,0.03,28.4,2.2,17.3,2.5,NA,2.09,NA,-1.57,-0.55,+0.49
M5-VLA6,15:18:19.018,+02:03:49.66,0.04,0.05,27.4,3.0,23.7,4.8,NA,3.69,NA,-0.54,-0.81,+0.70
M5-VLA7,15:18:38.704,+02:03:21.73,0.04,0.05,27.0,2.1,11.1,2.4,NA,2.03,NA,-2.66,-0.52,+0.58
M5-VLA8,15:18:42.000,+02:05:23.74,0.03,0.03,26.6,2.1,13.5,2.5,NA,2.26,NA,-2.14,-0.64,+0.59
M5-VLA9,15:18:40.940,+02:03:13.27,0.04,0.05,24.3,2.2,14.5,2.7,NA,2.54,NA,-1.66,-0.70,+0.62
M5-VLA10,15:18:29.835,+02:01:35.46,0.04,0.05,22.1,2.7,14.9,4.0,NA,3.38,NA,-1.36,-1.01,+0.87
M5-VLA11,15:18:19.822,+02:03:44.75,0.04,0.05,20.5,2.9,17.2,4.5,NA,3.53,NA,-0.70,-1.08,+0.90
M5-VLA12,15:18:32.329,+02:07:32.62,0.04,0.05,19.4,2.3,<8.8,6.1,NA,2.69,NA,<-0.2,NA,NA
M5-VLA13,15:18:33.325,+02:05:27.35,0.04,0.05,18.8,1.9,<5.5,2.3,NA,0.59,rh,<-1.4,NA,NA
M5-VLA14,15:18:20.864,+02:06:45.70,0.04,0.05,18.0,2.9,<13.8,-6.5,NA,3.62,NA,<1.3,NA,NA
M5-VLA15,15:18:30.030,+02:01:47.57,0.04,0.05,16.8,2.6,<11.2,0.4,NA,3.17,NA,<1.0,NA,NA
M5-VLA16,15:18:42.262,+02:05:26.04,0.03,0.03,15.1,2.1,13.7,2.5,NA,2.33,NA,-0.36,-0.77,+0.71
M5-VLA17,15:18:31.189,+02:01:57.40,0.04,0.05,14.2,2.5,<9.7,4.9,NA,2.95,NA,<1.1,NA,NA
M5-VLA18,15:18:24.103,+02:07:34.06,0.04,0.05,14.1,2.8,<13.0,-0.5,NA,3.53,NA,<1.4,NA,NA
M5-VLA19,15:18:28.172,+02:07:12.82,0.04,0.05,13.6,2.3,8.7,2.8,NA,2.67,NA,-1.48,-1.11,+1.05
M5-VLA20,15:18:39.040,+02:02:15.09,0.04,0.05,13.2,2.5,<10.0,3.2,NA,2.99,NA,<1.2,NA,NA
M5-VLA21,15:18:32.061,+02:07:28.29,0.04,0.05,12.6,2.3,<8.4,4.5,NA,2.62,NA,<1.0,NA,NA
M5-VLA22,15:18:29.899,+02:02:24.63,0.04,0.05,11.7,2.2,<8.3,6.7,NA,2.59,NA,<1.1,NA,NA
M5-VLA23,15:18:27.209,+02:03:30.30,0.04,0.05,11.1,2.0,<6.9,-2.0,NA,2.02,NA,<0.9,NA,NA
M5-VLA24,15:18:34.158,+02:03:44.79,0.04,0.05,10.7,1.9,<5.9,0.3,NA,1.14,rh,<0.7,NA,NA
M5-VLA25,15:18:32.670,+02:05:23.74,0.04,0.05,9.7,1.9,<5.5,1.9,NA,0.55,rh,<0.8,NA,NA
M5-VLA26,15:18:27.569,+02:04:51.06,0.03,0.03,7.0,1.9,10.4,2.0,NA,1.41,rh,0.50,-0.75,+0.47
M5-VLA27,15:18:47.266,+02:05:05.09,0.03,0.03,<8.5,0.2,22.5,4.3,NA,3.52,NA,>-2.4,NA,NA
M5-VLA28,15:18:46.208,+02:05:45.16,0.03,0.03,<7.9,1.3,21.5,4.0,NA,3.37,NA,>-2.2,NA,NA
M5-VLA29,15:18:28.590,+02:07:55.50,0.03,0.03,<7.8,-0.2,20.2,3.7,NA,3.27,NA,>-2.0,NA,NA
M5-VLA30,15:18:20.041,+02:05:42.54,0.03,0.03,<8.1,2.8,20.2,3.9,NA,3.40,NA,>-2.5,NA,NA
M5-VLA31,15:18:24.623,+02:07:18.28,0.03,0.03,<7.7,-3.5,20.0,3.6,NA,3.25,NA,>-1.7,NA,NA
M5-VLA32,15:18:22.483,+02:03:09.83,0.03,0.03,<7.7,-0.8,18.8,3.7,NA,3.17,NA,>-2.7,NA,NA
M5-VLA33,15:18:22.219,+02:05:54.37,0.03,0.03,<7.2,1.5,18.3,3.2,NA,2.94,NA,>-1.6,NA,NA
M5-VLA34,15:18:21.652,+02:06:19.16,0.03,0.03,<7.8,-2.0,18.0,3.6,NA,3.23,NA,>-2.8,NA,NA
M5-VLA35,15:18:21.422,+02:04:47.94,0.03,0.03,<7.3,2.3,17.7,3.2,NA,2.95,NA,>-1.8,NA,NA
M5-VLA36,15:18:26.540,+02:07:25.64,0.03,0.03,<7.5,-1.7,17.1,3.3,NA,3.06,NA,>-2.4,NA,NA
M5-VLA37,15:18:32.269,+02:07:34.66,0.03,0.03,<7.1,1.7,16.1,3.0,NA,2.72,NA,>-2.1,NA,NA
M5-VLA38,15:18:44.491,+02:04:38.66,0.03,0.03,<7.3,-1.8,14.9,3.0,NA,2.83,NA,>-2.7,NA,NA
M5-VLA39,15:18:31.095,+02:02:28.91,0.03,0.03,<6.7,-0.3,14.7,2.7,NA,2.44,NA,>-1.9,NA,NA
M5-VLA40,15:18:31.595,+02:07:24.39,0.03,0.03,<6.7,-0.6,14.6,2.8,NA,2.57,NA,>-2.4,NA,NA
M5-VLA41,15:18:23.930,+02:04:48.90,0.03,0.03,<6.5,-2.0,13.7,2.5,NA,2.32,NA,>-1.9,NA,NA
M5-VLA42,15:18:25.483,+02:05:48.08,0.03,0.03,<6.2,-0.2,12.7,2.4,NA,2.15,NA,>-2.3,NA,NA
M5-VLA43,15:18:42.001,+02:04:52.83,0.03,0.03,<6.2,-5.5,12.6,2.4,NA,2.20,NA,>-2.3,NA,NA
M5-VLA44,15:18:39.131,+02:05:49.43,0.03,0.03,<5.9,3.6,11.4,2.2,NA,1.76,rh,>-2.5,NA,NA
M5-VLA45,15:18:26.771,+02:05:49.79,0.03,0.03,<6.1,-0.1,11.3,2.1,NA,1.88,NA,>-2.2,NA,NA
M5-VLA46,15:18:36.255,+02:03:39.31,0.03,0.03,<5.7,-0.1,10.7,2.1,NA,1.43,rh,>-2.6,NA,NA
M5-VLA47,15:18:37.723,+02:05:58.54,0.03,0.03,<5.9,-1.1,10.6,2.1,NA,1.58,rh,>-2.7,NA,NA
M5-VLA48,15:18:33.863,+02:05:41.82,0.03,0.03,<5.7,-1.3,10.1,1.9,NA,0.85,rh,>-2.3,NA,NA
M9-VLA1,17:19:19.694,-18:31:44.25,0.03,0.03,598.5,2.0,492.9,2.4,NA,2.02,NA,-0.58,-0.02,+0.02
M9-VLA2,17:19:21.480,-18:28:44.37,0.03,0.03,328.0,2.4,270.4,3.8,NA,3.21,NA,-0.57,-0.05,+0.05
M9-VLA3,17:18:58.682,-18:30:12.98,0.03,0.03,165.9,2.3,115.5,3.3,NA,3.20,NA,-1.08,-0.10,+0.09
M9-VLA4,17:19:23.666,-18:30:30.21,0.03,0.03,57.3,2.2,54.8,3.4,NA,2.86,NA,-0.14,-0.22,+0.22
M9-VLA5,17:19:24.696,-18:32:26.08,0.03,0.03,47.4,2.6,37.3,4.3,NA,3.39,NA,-0.75,-0.40,+0.37
M9-VLA6,17:19:02.365,-18:29:09.00,0.03,0.03,44.5,2.0,28.5,2.9,NA,2.88,NA,-1.35,-0.35,+0.32
M9-VLA7,17:18:59.519,-18:32:10.31,0.03,0.03,41.7,2.3,26.6,3.3,NA,3.14,NA,-1.37,-0.43,+0.39
M9-VLA8,17:19:14.536,-18:33:58.16,0.03,0.03,36.6,2.5,25.4,3.6,NA,3.06,NA,-1.13,-0.51,+0.46
M9-VLA9,17:19:03.072,-18:33:00.72,0.03,0.03,33.0,2.1,19.7,3.1,NA,2.90,NA,-1.60,-0.56,+0.49
M9-VLA10,17:19:16.857,-18:33:40.64,0.03,0.03,30.5,2.3,25.8,3.5,NA,2.96,NA,-0.54,-0.50,+0.46
M9-VLA11,17:19:05.645,-18:30:14.18,0.03,0.03,26.6,1.8,21.6,1.9,NA,1.63,NA,-0.63,-0.34,+0.33
M9-VLA12,17:19:19.856,-18:30:42.03,0.03,0.03,24.8,1.9,23.1,2.2,NA,1.93,NA,-0.22,-0.37,+0.36
M9-VLA13,17:19:04.853,-18:27:48.09,0.04,0.05,23.6,2.3,18.3,4.1,NA,3.57,NA,-0.90,-0.86,+0.72
M9-VLA14,17:19:22.615,-18:33:16.12,0.04,0.05,22.2,3.0,20.9,4.9,NA,3.44,NA,-0.31,-0.95,+0.80
M9-VLA15,17:19:11.555,-18:28:00.40,0.04,0.05,19.6,2.2,<9.1,7.3,NA,2.97,NA,<-0.2,NA,NA
M9-VLA16,17:19:04.691,-18:29:18.18,NA,NA,18.7,1.9,21.3,2.3,ext.,2.37,NA,0.38,-0.45,+0.44
M9-VLA17,17:19:00.890,-18:32:32.89,0.03,0.03,17.7,2.1,18.9,3.2,ext.?,3.02,NA,0.13,-0.67,+0.61
M9-VLA18,17:19:13.757,-18:28:00.63,0.04,0.05,17.1,2.1,18.1,3.2,NA,3.00,NA,0.10,-0.69,+0.63
M9-VLA19,17:19:15.059,-18:28:40.83,0.04,0.05,16.9,2.0,13.1,2.5,NA,2.42,NA,-0.83,-0.75,+0.67
M9-VLA20,17:19:09.380,-18:29:12.91,0.04,0.05,16.4,1.8,10.3,2.1,NA,1.85,NA,-1.47,-0.77,+0.68
M9-VLA21,17:18:58.508,-18:31:05.14,NA,NA,16.4,2.3,12.7,3.1,ext.,3.15,NA,-0.89,-0.97,+0.83
M9-VLA22,17:19:06.791,-18:27:44.85,0.04,0.05,15.4,2.4,11.5,3.8,NA,3.44,NA,-1.06,-1.22,+1.04
M9-VLA24,17:19:11.256,-18:31:18.65,0.03,0.03,14.7,1.7,11.0,1.7,NA,0.36,rc,-0.90,-0.62,+0.58
M9-VLA25,17:19:17.605,-18:33:38.82,0.04,0.05,14.6,2.3,<10.7,2.8,NA,3.01,NA,<1.2,NA,NA
M9-VLA26,17:19:05.321,-18:33:34.67,0.04,0.05,13.7,2.3,15.1,3.4,NA,3.02,NA,0.13,-0.93,+0.75
M9-VLA27,17:19:00.353,-18:30:41.13,0.04,0.05,13.4,2.0,<7.9,1.1,NA,2.72,NA,<0.7,NA,NA
M9-VLA28,17:19:25.877,-18:31:00.72,0.04,0.05,13.2,2.5,14.2,4.2,NA,3.34,NA,-0.11,-1.26,+0.92
M9-VLA29,17:19:07.037,-18:33:01.47,0.03,0.03,13.0,2.0,12.5,2.5,NA,2.34,NA,-0.19,-0.83,+0.74
M9-VLA30,17:19:06.534,-18:27:56.02,0.04,0.05,12.8,2.3,<10.3,-0.6,NA,3.29,NA,<1.2,NA,NA
M9-VLA31,17:19:07.177,-18:31:22.06,0.03,0.03,12.7,1.7,11.7,1.8,NA,1.16,NA,-0.27,-0.64,+0.61
M9-VLA32,17:19:20.963,-18:33:30.24,0.04,0.05,12.4,2.4,<12.7,1.9,NA,3.34,NA,<1.4,NA,NA
M9-VLA33,17:19:17.161,-18:29:08.00,0.04,0.05,12.3,1.9,9.8,2.4,NA,2.24,NA,-0.79,-0.99,+0.86
M9-VLA34,17:19:03.489,-18:32:41.70,0.04,0.05,12.1,2.1,<8.0,1.9,NA,2.61,NA,<1.0,NA,NA
M9-VLA35,17:19:08.488,-18:27:57.09,0.04,0.05,12.0,2.2,<9.8,-1.2,NA,3.12,NA,<1.2,NA,NA
M9-VLA36,17:19:19.307,-18:33:27.46,0.04,0.05,11.5,2.2,<10.8,3.1,NA,3.06,NA,<1.3,NA,NA
M9-VLA37,17:19:08.697,-18:32:02.69,0.04,0.05,11.4,1.8,8.4,1.9,NA,1.30,NA,-0.99,-0.92,+0.83
M9-VLA38,17:19:05.942,-18:32:11.62,0.04,0.05,11.2,1.9,<6.1,3.0,NA,1.84,NA,<0.6,NA,NA
M9-VLA39,17:19:02.209,-18:29:07.55,0.04,0.05,11.2,2.1,<9.0,2.3,NA,2.93,NA,<1.2,NA,NA
M9-VLA40,17:19:20.544,-18:29:52.17,0.04,0.05,10.9,2.0,<7.4,-1.1,NA,2.35,NA,<1.0,NA,NA
M9-VLA41,17:19:05.377,-18:28:14.19,0.04,0.05,10.8,2.2,<9.8,1.2,NA,3.13,NA,<1.3,NA,NA
M9-VLA42,17:19:09.447,-18:32:08.80,0.03,0.03,10.7,1.8,9.5,1.9,NA,1.29,NA,-0.42,-0.85,+0.78
M9-VLA43,17:19:18.314,-18:30:51.94,0.04,0.05,10.5,1.8,<6.0,3.0,NA,1.55,NA,<0.8,NA,NA
M9-VLA44,17:19:02.861,-18:29:12.70,0.04,0.05,10.2,2.0,<8.1,1.7,NA,2.75,NA,<1.1,NA,NA
M9-VLA45,17:19:05.093,-18:31:56.10,0.04,0.05,9.9,1.8,<6.1,2.1,NA,1.85,NA,<0.9,NA,NA
M9-VLA46,17:19:13.980,-18:29:03.06,0.04,0.05,9.7,1.9,<6.6,0.1,NA,1.99,NA,<1.0,NA,NA
M9-VLA47,17:19:13.375,-18:29:20.62,0.04,0.05,9.6,1.8,6.8,2.0,NA,1.67,NA,-1.16,-1.13,+1.02
M9-VLA48,17:19:06.221,-18:30:55.76,0.03,0.03,9.3,1.7,11.8,1.8,NA,1.32,NA,0.52,-0.64,+0.50
M9-VLA49,17:19:07.989,-18:30:23.30,0.04,0.05,9.0,1.7,<5.2,0.5,NA,1.07,NA,<0.8,NA,NA
M9-VLA50,17:19:11.417,-18:30:16.22,0.04,0.05,8.8,1.7,<5.1,0.8,NA,0.71,rh,<0.8,NA,NA
M9-VLA51,17:19:22.160,-18:33:15.35,NA,NA,<11.0,14.5,28.1,4.9,ext.,3.35,NA,NA,NA,NA
M9-VLA52,17:18:59.574,-18:28:54.10,0.03,0.03,<7.2,0.3,24.7,4.2,NA,3.56,NA,>-1.4,NA,NA
M9-VLA53,17:19:26.889,-18:30:45.66,0.03,0.03,<8.0,5.1,23.9,4.7,NA,3.59,NA,>-2.9,NA,NA
M9-VLA54,17:19:22.736,-18:28:29.57,0.03,0.03,<7.7,-0.6,23.1,4.6,NA,3.59,NA,>-3.0,NA,NA
M9-VLA55,17:19:14.253,-18:27:53.55,0.03,0.03,<6.9,2.4,17.7,3.3,NA,3.14,NA,>-2.1,NA,NA
M9-VLA56,17:18:59.476,-18:30:46.04,0.03,0.03,<6.3,4.9,17.0,2.8,NA,2.92,NA,>-1.1,NA,NA
M9-VLA57,17:19:00.493,-18:31:03.32,0.03,0.03,<6.1,-0.4,16.6,2.7,NA,2.68,NA,>-1.0,NA,NA
M9-VLA58,17:19:02.698,-18:28:40.10,0.03,0.03,<6.6,1.9,16.3,3.1,NA,3.16,NA,>-2.4,NA,NA
M9-VLA59,17:18:58.753,-18:30:55.65,0.03,0.03,<6.5,0.0,14.7,2.9,NA,3.09,NA,>-2.6,NA,NA
M9-VLA60,17:19:00.704,-18:31:26.16,0.03,0.03,<5.9,-2.6,14.7,2.7,NA,2.67,NA,>-1.9,NA,NA
M9-VLA61,17:19:19.782,-18:32:30.87,0.03,0.03,<6.1,-0.2,14.3,2.7,NA,2.44,NA,>-2.1,NA,NA
M9-VLA62,17:19:05.618,-18:32:28.24,0.03,0.03,<5.7,1.0,12.8,2.2,NA,2.09,NA,>-1.5,NA,NA
M9-VLA63,17:19:17.991,-18:29:40.06,0.03,0.03,<5.7,-0.2,12.6,2.2,NA,1.97,NA,>-1.6,NA,NA
M9-VLA64,17:19:18.729,-18:31:56.05,0.03,0.03,<5.6,-0.2,11.8,2.3,NA,1.91,NA,>-2.5,NA,NA
M9-VLA65,17:19:11.628,-18:29:38.56,0.03,0.03,<5.3,0.7,10.3,1.8,NA,1.33,NA,>-1.7,NA,NA
M9-VLA66,17:19:08.710,-18:30:16.39,0.03,0.03,<5.1,-0.1,9.2,1.7,NA,1.01,NA,>-2.1,NA,NA
M10-VLA2,16:57:07.591,-04:08:03.14,NA,NA,862.2,5.2,384.5,3.5,ext.,2.11,NA,-2.06,-0.03,+0.03
M10-VLA3,16:57:16.462,-04:08:42.55,0.04,0.04,235.2,3.6,94.7,4.5,NA,3.33,NA,-2.33,-0.13,+0.13
M10-VLA4,16:57:12.945,-04:08:22.12,0.04,0.04,144.0,3.1,109.1,3.2,NA,2.60,NA,-0.71,-0.09,+0.09
M10-VLA5,16:57:13.966,-04:07:24.13,0.04,0.04,98.4,2.8,63.4,2.4,NA,1.91,rh,-1.12,-0.12,+0.12
M10-VLA6,16:57:10.762,-04:07:12.17,0.04,0.04,97.7,2.6,114.7,2.3,NA,1.32,rh,0.41,-0.08,+0.09
M10-VLA7,16:57:04.104,-04:05:28.56,0.04,0.04,74.6,2.6,58.9,2.0,NA,1.30,rh,-0.60,-0.12,+0.12
M10-VLA8,16:57:07.789,-04:08:44.82,0.04,0.04,71.8,5.7,39.1,4.7,ext.?,2.79,NA,-1.57,-0.39,+0.37
M10-VLA9,16:57:22.822,-04:05:03.81,0.04,0.04,66.4,3.5,37.8,4.9,NA,3.58,NA,-1.48,-0.39,+0.35
M10-VLA10,16:57:07.724,-04:08:23.71,0.04,0.04,43.3,5.1,46.3,3.6,NA,2.45,NA,0.19,-0.36,+0.38
M10-VLA11,16:57:02.521,-04:07:33.21,0.04,0.04,42.5,3.0,27.4,2.8,NA,2.25,NA,-1.13,-0.33,+0.32
M10-VLA12,16:57:17.619,-04:04:39.63,0.04,0.04,40.3,2.8,23.8,2.8,NA,2.53,NA,-1.37,-0.37,+0.34
M10-VLA13,16:57:06.839,-04:08:27.92,0.04,0.04,28.8,3.7,20.4,3.1,NA,2.55,NA,-0.90,-0.54,+0.52
M10-VLA14,16:56:59.504,-04:07:46.05,0.04,0.04,28.2,3.3,30.7,3.6,NA,2.96,NA,0.22,-0.43,+0.43
M10-VLA15,16:57:10.655,-04:03:11.77,0.06,0.06,27.1,3.0,15.4,3.1,NA,2.80,NA,-1.52,-0.66,+0.58
M10-VLA16,16:57:18.367,-04:06:07.76,0.06,0.06,23.7,2.8,12.5,2.6,NA,2.36,NA,-1.71,-0.69,+0.61
M10-VLA17,16:57:09.140,-04:07:43.51,0.04,0.04,21.8,2.8,17.8,2.4,NA,1.76,rh,-0.52,-0.49,+0.49
M10-VLA18,16:57:13.967,-04:06:34.89,0.06,0.06,19.6,2.6,10.1,2.2,NA,1.40,rh,-1.76,-0.71,+0.65
M10-VLA19,16:57:17.463,-04:03:13.81,0.06,0.06,18.2,3.3,<12.4,-0.8,NA,3.47,NA,<0.1,NA,NA
M10-VLA20,16:57:18.872,-04:04:25.92,0.06,0.06,18.0,3.0,<9.7,3.4,NA,2.92,NA,<0.5,NA,NA
M10-VLA21,16:57:05.175,-04:05:52.67,0.04,0.04,17.9,2.7,11.1,2.0,NA,0.94,rh,-1.25,-0.64,+0.62
M10-VLA22,16:57:01.613,-04:03:30.25,0.06,0.06,17.5,3.2,12.9,3.7,NA,3.06,NA,-0.90,-1.04,+0.88
M10-VLA23,16:56:57.935,-04:04:54.65,0.06,0.06,15.8,3.1,<10.5,-4.0,NA,2.94,NA,<1.0,NA,NA
M10-VLA24,16:57:10.846,-04:07:06.68,0.06,0.06,15.6,2.6,8.4,2.1,NA,1.24,rh,-1.65,-0.83,+0.77
M10-VLA25,16:57:04.920,-04:03:32.26,0.06,0.06,15.1,2.9,<8.3,-1.4,NA,2.63,NA,<0.8,NA,NA
M10-VLA26,16:57:04.929,-04:08:30.27,0.06,0.06,14.9,3.0,<9.9,-2.2,NA,2.73,NA,<1.0,NA,NA
M10-VLA27,16:57:15.314,-04:06:01.81,0.06,0.06,14.8,2.7,<6.2,2.6,NA,1.60,rh,<0.2,NA,NA
M10-VLA28,16:57:17.299,-04:07:27.73,0.06,0.06,14.8,3.0,<9.0,2.4,NA,2.57,NA,<0.9,NA,NA
M10-VLA29,16:57:07.932,-04:04:59.56,0.06,0.06,14.8,2.5,<6.0,-3.2,NA,1.00,rh,<-0.1,NA,NA
M10-VLA30,16:57:16.088,-04:04:28.41,0.06,0.06,14.1,2.7,<7.8,0.0,NA,2.33,NA,<0.8,NA,NA
M10-VLA31,16:57:14.929,-04:07:10.09,0.06,0.06,13.7,2.7,<7.4,-1.6,NA,1.92,rh,<0.8,NA,NA
M10-VLA32,16:57:11.398,-04:07:17.68,0.06,0.06,13.2,2.6,8.1,2.2,NA,1.46,rh,-1.32,-0.96,+0.88
M10-VLA33,16:57:07.857,-04:06:56.27,0.04,0.04,12.3,2.6,16.2,2.0,NA,1.01,rh,0.63,-0.55,+0.48
M10-VLA34,16:57:18.789,-04:08:33.37,0.04,0.04,<11.6,3.4,25.2,5.0,NA,3.57,NA,>-2.0,NA,NA
M10-VLA35,16:57:23.149,-04:05:40.93,0.04,0.04,<10.2,4.7,24.3,4.5,NA,3.56,NA,>-1.3,NA,NA
M10-VLA36,16:57:01.008,-04:08:34.19,0.04,0.04,<10.1,4.5,22.6,4.3,NA,3.27,NA,>-1.6,NA,NA
M10-VLA37,16:57:07.679,-04:09:04.53,0.04,0.04,<11.1,0.2,22.0,4.0,NA,3.12,NA,>-1.3,NA,NA
M10-VLA38,16:57:10.717,-04:08:37.58,0.04,0.04,<9.4,6.1,20.1,3.3,NA,2.70,NA,>-0.8,NA,NA
M10-VLA39,16:57:13.101,-04:03:08.21,0.04,0.04,<9.2,2.0,17.6,3.3,NA,3.02,NA,>-1.6,NA,NA
M10-VLA40,16:57:15.784,-04:04:03.46,0.04,0.04,<8.2,5.4,14.8,2.9,NA,2.56,NA,>-2.0,NA,NA
M10-VLA41,16:57:00.704,-04:05:50.65,0.04,0.04,<8.0,1.7,14.1,2.5,NA,2.05,NA,>-1.5,NA,NA
M10-VLA42,16:57:00.799,-04:06:51.38,0.04,0.04,<8.2,-1.4,13.6,2.6,NA,2.21,NA,>-1.9,NA,NA
M10-VLA43,16:57:10.871,-04:03:44.22,0.04,0.04,<8.0,-5.4,13.4,2.7,NA,2.28,NA,>-2.2,NA,NA
M10-VLA44,16:57:07.819,-04:03:49.06,0.04,0.04,<8.6,-4.1,12.9,2.5,NA,2.17,NA,>-2.1,NA,NA
M10-VLA45,16:57:06.831,-04:04:50.08,0.04,0.04,<7.9,3.1,12.4,2.0,NA,1.25,rh,>-1.3,NA,NA
M10-VLA46,16:57:10.328,-04:04:32.97,0.04,0.04,<7.6,5.8,11.6,2.0,NA,1.46,rh,>-1.6,NA,NA
M10-VLA47,16:57:05.520,-04:04:59.07,0.04,0.04,<7.9,-3.7,11.5,2.1,NA,1.30,rh,>-1.9,NA,NA
M10-VLA48,16:57:10.488,-04:06:35.37,0.04,0.04,<7.7,0.7,11.4,1.9,NA,0.74,rc,>-1.5,NA,NA
M10-VLA49,16:57:14.506,-04:05:33.20,0.04,0.04,<7.3,-1.3,11.0,2.1,NA,1.45,rh,>-2.0,NA,NA
M10-VLA50,16:57:05.347,-04:06:28.41,0.04,0.04,<7.6,4.4,10.4,1.9,NA,1.03,rh,>-2.0,NA,NA
M10-VLA51,16:57:08.351,-04:06:07.67,0.04,0.04,<7.4,1.3,9.4,1.8,NA,0.21,rc,>-2.2,NA,NA
M12-VLA1,16:47:13.231,-01:54:17.52,0.03,0.04,145.3,2.5,109.0,2.9,NA,2.63,NA,-0.89,-0.10,+0.10
M12-VLA2,16:47:00.195,-01:56:52.59,0.03,0.04,110.1,2.9,68.0,4.1,NA,3.49,NA,-1.49,-0.21,+0.20
M12-VLA3,16:47:15.744,-01:54:43.18,0.03,0.04,72.1,2.4,86.8,2.6,NA,2.23,NA,0.57,-0.14,+0.14
M12-VLA4,16:47:02.012,-01:57:36.58,0.03,0.04,64.1,2.6,39.0,3.4,NA,3.12,NA,-1.55,-0.31,+0.29
M12-VLA5,16:47:15.941,-01:55:15.70,0.03,0.04,49.1,2.1,43.2,2.1,NA,1.71,rh,-0.39,-0.20,+0.20
M12-VLA6,16:47:21.700,-01:58:28.31,0.03,0.04,48.9,2.4,34.1,2.8,NA,2.44,NA,-1.12,-0.30,+0.29
M12-VLA7,16:47:04.776,-01:57:15.33,0.03,0.04,33.9,2.3,22.1,2.6,NA,2.38,NA,-1.34,-0.44,+0.41
M12-VLA8,16:47:04.734,-01:56:43.79,0.03,0.04,33.7,2.3,19.3,2.6,NA,2.37,NA,-1.75,-0.50,+0.45
M12-VLA9,16:47:26.040,-01:55:20.09,0.03,0.04,33.0,2.9,19.1,3.7,NA,3.36,NA,-1.77,-0.71,+0.63
M12-VLA10,16:47:23.635,-01:58:30.16,NA,NA,31.9,2.7,22.0,3.0,ext.,2.85,NA,-1.18,-0.53,+0.49
M12-VLA11,16:47:12.968,-01:55:30.77,0.03,0.04,24.9,2.0,19.8,2.0,NA,1.43,rh,-0.72,-0.41,+0.40
M12-VLA12,16:47:23.078,-01:54:37.64,0.04,0.05,24.8,2.8,15.1,3.5,NA,3.19,NA,-1.62,-0.85,+0.76
M12-VLA13,16:47:06.558,-01:55:02.64,0.03,0.04,24.0,2.5,14.8,2.8,NA,2.67,NA,-1.56,-0.73,+0.65
M12-VLA14,16:47:22.809,-01:56:36.20,0.03,0.04,23.4,2.3,16.9,2.4,NA,2.18,NA,-1.04,-0.57,+0.53
M12-VLA15,16:47:28.080,-01:57:20.99,0.04,0.05,21.5,2.9,<12.1,6.2,NA,3.50,NA,<0.5,NA,NA
M12-VLA16,16:47:28.496,-01:57:03.27,0.04,0.05,19.8,3.0,<13.3,2.9,NA,3.58,NA,<1.0,NA,NA
M12-VLA17,16:47:23.521,-01:58:34.40,0.03,0.04,18.7,2.8,14.0,3.2,ext.?,2.86,NA,-0.98,-0.95,+0.85
M12-VLA18,16:47:26.080,-01:58:56.90,0.04,0.05,17.1,3.0,<12.8,-2.4,NA,3.60,NA,<1.3,NA,NA
M12-VLA19,16:47:10.458,-01:54:14.80,0.04,0.05,16.8,2.5,<9.2,6.7,NA,2.82,NA,<0.6,NA,NA
M12-VLA20,16:47:23.423,-01:59:22.52,0.04,0.05,16.4,2.8,<11.5,-4.1,NA,3.38,NA,<1.2,NA,NA
M12-VLA21,16:47:21.644,-01:57:03.41,0.03,0.04,16.1,2.2,12.8,2.2,NA,1.87,NA,-0.74,-0.73,+0.69
M12-VLA22,16:47:20.500,-01:57:36.50,0.03,0.04,15.8,2.2,10.4,2.1,NA,1.73,rh,-1.35,-0.83,+0.77
M12-VLA23,16:47:00.400,-01:58:06.30,0.04,0.05,15.7,3.1,<13.2,-4.7,NA,3.64,NA,<1.3,NA,NA
M12-VLA24,16:47:10.117,-02:00:16.56,0.04,0.05,15.3,3.0,<12.7,-0.5,NA,3.51,NA,<1.3,NA,NA
M12-VLA25,16:47:24.497,-01:54:51.37,0.04,0.05,14.7,2.7,<10.8,1.2,NA,3.30,NA,<1.2,NA,NA
M12-VLA26,16:47:01.593,-01:57:50.21,0.04,0.05,14.4,2.7,<10.8,1.5,NA,3.28,NA,<1.2,NA,NA
M12-VLA27,16:47:13.180,-01:59:32.80,0.04,0.05,14.0,2.5,<8.3,0.1,NA,2.65,NA,<0.9,NA,NA
M12-VLA28,16:47:21.278,-01:54:31.44,0.04,0.05,13.7,2.5,<9.3,1.8,NA,2.97,NA,<1.1,NA,NA
M12-VLA29,16:47:26.433,-01:55:56.00,0.04,0.05,13.6,2.7,<10.2,-2.3,NA,3.21,NA,<1.2,NA,NA
M12-VLA30,16:47:14.110,-01:55:34.80,0.04,0.05,13.4,2.1,10.4,2.0,NA,1.33,rh,-0.82,-0.83,+0.78
M12-VLA31,16:47:12.758,-01:53:59.76,0.04,0.05,13.0,2.5,<9.4,2.2,NA,2.94,NA,<1.1,NA,NA
M12-VLA32,16:47:04.535,-01:56:10.49,0.04,0.05,12.7,2.4,<8.0,4.1,NA,2.52,NA,<1.0,NA,NA
M12-VLA33,16:47:23.097,-01:57:15.56,0.04,0.05,12.6,2.3,8.5,2.4,NA,2.25,NA,-1.30,-1.10,+1.02
M12-VLA34,16:47:07.065,-01:58:24.41,0.04,0.05,12.5,2.4,<7.4,-0.4,NA,2.32,NA,<0.9,NA,NA
M12-VLA35,16:47:17.801,-01:57:23.10,0.04,0.05,12.4,2.0,9.0,1.9,NA,1.02,rh,-1.04,-0.90,+0.83
M12-VLA36,16:47:14.053,-01:57:36.09,0.04,0.05,12.3,2.0,6.2,1.8,NA,0.69,rc,-2.07,-0.85,+0.92
M12-VLA37,16:47:21.597,-01:55:32.20,0.03,0.04,12.2,2.4,12.5,2.4,NA,2.31,NA,-0.03,-0.87,+0.77
M12-VLA38,16:47:15.401,-01:55:28.14,0.03,0.04,12.2,2.2,13.8,2.1,NA,1.47,rh,0.30,-0.70,+0.62
M12-VLA39,16:47:19.860,-01:56:19.15,0.04,0.05,11.7,2.1,<6.1,1.8,NA,1.54,rh,<0.7,NA,NA
M12-VLA40,16:47:18.779,-01:55:37.60,0.04,0.05,11.6,2.1,8.0,2.1,NA,1.72,rh,-1.24,-1.06,+0.98
M12-VLA41,16:47:08.166,-01:55:44.53,0.03,0.04,11.5,2.2,11.7,2.2,NA,1.90,NA,-0.04,-0.85,+0.75
M12-VLA42,16:47:07.466,-01:57:46.63,0.04,0.05,11.2,2.1,<6.9,-3.3,NA,1.89,NA,<0.9,NA,NA
M12-VLA43,16:47:28.412,-01:57:34.40,0.03,0.04,<8.9,-1.1,22.1,4.4,NA,3.62,NA,>-2.7,NA,NA
M12-VLA44,16:47:12.328,-01:53:36.23,0.03,0.04,<8.2,-1.0,21.9,3.6,NA,3.34,NA,>-1.1,NA,NA
M12-VLA45,16:47:00.933,-01:55:37.53,0.03,0.04,<8.7,-3.0,21.7,4.3,NA,3.55,NA,>-2.7,NA,NA
M12-VLA46,16:47:09.567,-02:00:11.23,0.03,0.04,<8.5,2.9,20.7,4.0,NA,3.47,NA,>-2.4,NA,NA
M12-VLA47,16:47:00.868,-01:56:53.35,0.03,0.04,<8.4,-1.0,20.5,3.9,NA,3.33,NA,>-2.2,NA,NA
M12-VLA48,16:47:03.502,-01:54:57.25,0.03,0.04,<8.5,-3.1,20.4,3.7,NA,3.31,NA,>-1.8,NA,NA
M12-VLA49,16:47:08.504,-01:53:44.92,0.03,0.04,<8.7,-1.0,20.2,4.0,NA,3.47,NA,>-2.7,NA,NA
M12-VLA50,16:47:06.241,-01:59:07.58,0.03,0.04,<7.8,4.6,20.1,3.2,NA,2.97,NA,>-0.9,NA,NA
M12-VLA51,16:47:11.699,-02:00:08.08,0.03,0.04,<8.2,4.2,19.7,3.8,NA,3.28,NA,>-2.4,NA,NA
M12-VLA52,16:47:01.913,-01:58:08.40,0.03,0.04,<8.1,-1.7,18.6,3.7,NA,3.30,NA,>-2.6,NA,NA
M12-VLA53,16:47:05.247,-01:58:20.97,0.03,0.04,<7.4,-3.1,17.2,2.8,NA,2.65,NA,>-1.2,NA,NA
M12-VLA54,16:47:03.314,-01:55:40.24,0.03,0.04,<7.7,-3.5,17.0,3.3,NA,2.99,NA,>-2.4,NA,NA
M12-VLA55,16:47:04.694,-01:56:19.69,0.03,0.04,<6.8,4.1,15.4,2.6,NA,2.44,NA,>-1.4,NA,NA
M12-VLA56,16:47:19.201,-01:54:23.42,0.03,0.04,<7.6,-0.1,14.9,2.9,NA,2.82,NA,>-2.4,NA,NA
M12-VLA57,16:47:23.312,-01:56:41.47,0.03,0.04,<6.8,1.3,14.6,2.5,NA,2.29,NA,>-1.5,NA,NA
M12-VLA58,16:47:07.157,-01:55:07.23,0.03,0.04,<7.2,-0.1,13.8,2.8,NA,2.51,NA,>-2.8,NA,NA
M12-VLA59,16:47:19.946,-01:58:45.93,0.03,0.04,<7.0,-1.1,13.4,2.6,NA,2.35,NA,>-2.5,NA,NA
M12-VLA60,16:47:17.778,-01:59:07.02,0.03,0.04,<7.1,-2.7,13.2,2.5,NA,2.38,NA,>-2.2,NA,NA
M12-VLA61,16:47:21.741,-01:57:53.94,0.03,0.04,<6.6,2.7,12.7,2.4,NA,2.13,NA,>-2.3,NA,NA
M12-VLA62,16:47:17.564,-01:58:45.29,0.03,0.04,<6.7,1.5,12.6,2.4,NA,2.03,NA,>-2.3,NA,NA
M12-VLA63,16:47:08.818,-01:55:44.03,0.03,0.04,<6.4,2.8,12.0,2.1,NA,1.78,NA,>-1.8,NA,NA
M12-VLA64,16:47:16.014,-01:55:22.99,0.03,0.04,<6.4,1.0,11.5,2.0,NA,1.60,rh,>-1.8,NA,NA
M12-VLA65,16:47:10.951,-01:56:01.43,0.03,0.04,<6.2,5.9,11.0,1.9,NA,1.20,rh,>-1.8,NA,NA
M12-VLA66,16:47:20.346,-01:57:49.40,0.03,0.04,<6.5,-2.0,10.4,2.0,NA,1.79,NA,>-2.5,NA,NA
M12-VLA67,16:47:09.302,-01:57:48.79,0.03,0.04,<6.2,1.4,10.4,2.0,NA,1.52,rh,>-2.5,NA,NA
M12-VLA68,16:47:08.690,-01:56:39.28,0.03,0.04,<6.2,-0.2,9.9,2.0,NA,1.40,rh,>-2.8,NA,NA
M12-VLA69,16:47:11.506,-01:57:21.39,0.03,0.04,<5.9,2.6,9.5,1.8,NA,0.80,rh,>-2.4,NA,NA
M13-VLA1,16:41:46.710,+36:24:23.86,0.04,0.03,101.4,2.5,83.3,4.3,NA,3.38,NA,-0.55,-0.16,+0.15
M13-VLA2,16:41:49.662,+36:30:43.31,0.04,0.03,87.4,2.8,67.0,5.8,NA,3.56,NA,-0.75,-0.26,+0.25
M13-VLA3,16:41:45.938,+36:25:32.45,0.04,0.03,63.8,2.1,62.5,2.9,NA,2.26,NA,-0.06,-0.16,+0.16
M13-VLA4,16:41:37.133,+36:26:33.60,0.04,0.03,34.0,1.9,24.3,2.3,NA,1.32,rh,-0.94,-0.31,+0.30
M13-VLA5,16:41:39.132,+36:29:14.13,0.04,0.03,32.9,2.1,26.2,2.5,NA,1.69,rh,-0.64,-0.33,+0.31
M13-VLA6,16:41:28.611,+36:25:14.89,0.05,0.05,28.8,2.5,<13.7,13.9,NA,3.45,NA,<-0.3,NA,NA
M13-VLA7,16:41:32.595,+36:30:37.64,0.04,0.03,28.7,2.8,<16.1,10.2,ext.?,3.49,NA,<0.2,NA,NA
M13-VLA8,16:41:55.248,+36:25:40.09,0.04,0.03,22.2,2.7,40.5,4.5,NA,3.42,NA,1.24,-0.31,+0.19
M13-VLA9,16:41:46.288,+36:28:01.58,0.04,0.03,20.9,2.1,18.5,2.2,NA,1.11,rh,-0.34,-0.44,+0.43
M13-VLA10,16:41:48.586,+36:29:23.27,0.04,0.03,20.9,2.3,16.5,3.0,NA,2.33,NA,-0.72,-0.66,+0.58
M13-VLA11,16:41:31.947,+36:28:38.27,0.04,0.03,20.7,2.2,19.8,2.8,NA,2.14,NA,-0.15,-0.52,+0.49
M13-VLA12,16:41:45.949,+36:24:22.16,0.04,0.03,19.9,2.5,22.9,4.1,NA,3.36,NA,0.31,-0.65,+0.58
M13-VLA13,16:41:31.561,+36:30:32.58,0.05,0.05,19.7,2.7,<16.8,12.3,NA,3.53,NA,<1.3,NA,NA
M13-VLA14,16:41:32.833,+36:30:39.00,0.04,0.03,19.3,2.8,21.5,5.4,ext.?,3.49,NA,0.10,-0.97,+0.75
M13-VLA15,16:41:34.443,+36:26:36.54,0.05,0.05,17.7,2.0,10.7,2.4,NA,1.68,rh,-1.48,-0.79,+0.68
M13-VLA16,16:41:38.371,+36:29:54.55,0.04,0.03,17.5,2.2,18.5,3.2,NA,2.39,NA,0.10,-0.64,+0.58
M13-VLA17,16:41:23.644,+36:27:56.48,0.05,0.05,17.3,2.6,<16.1,-0.6,NA,3.55,NA,<1.4,NA,NA
M13-VLA18,16:41:37.597,+36:25:16.58,0.05,0.05,16.6,2.3,12.2,2.8,NA,2.43,NA,-0.95,-0.85,+0.74
M13-VLA19,16:41:37.338,+36:30:42.48,0.05,0.05,14.8,2.6,18.3,4.6,NA,3.21,NA,0.33,-0.97,+0.71
M13-VLA20,16:41:51.957,+36:30:01.42,0.05,0.05,14.7,2.8,<13.3,3.6,NA,3.25,NA,<1.3,NA,NA
M13-VLA21,16:41:40.878,+36:27:15.02,0.05,0.05,14.5,2.0,9.2,2.1,NA,0.35,rc,-1.34,-0.83,+0.73
M13-VLA22,16:41:35.020,+36:25:33.44,0.05,0.05,13.8,2.3,8.9,2.9,NA,2.39,NA,-1.35,-1.09,+0.97
M13-VLA23,16:41:34.986,+36:30:07.98,0.05,0.05,13.6,2.4,<11.5,5.1,NA,2.83,NA,<1.3,NA,NA
M13-VLA24,16:41:48.396,+36:31:01.81,0.04,0.03,13.0,2.8,38.2,6.2,NA,3.73,NA,1.27,-0.36,+0.17
M13-VLA25,16:41:36.558,+36:26:17.04,0.05,0.05,12.8,2.1,10.8,2.3,NA,1.61,rh,-0.54,-0.83,+0.75
M13-VLA26,16:41:46.851,+36:27:31.03,0.04,0.03,12.5,2.0,12.9,2.1,ext.?,1.14,rh,0.05,-0.65,+0.62
M13-VLA27,16:41:48.729,+36:27:54.74,0.05,0.05,10.5,2.1,<6.8,-2.7,NA,1.55,rh,<0.9,NA,NA
M13-VLA28,16:41:41.895,+36:28:11.71,0.05,0.05,10.2,2.0,<6.0,1.8,NA,0.62,rc,<0.8,NA,NA
M13-VLA29,16:41:39.842,+36:31:01.95,0.04,0.03,<8.1,-1.3,42.3,5.7,NA,3.45,NA,>0.0,NA,NA
M13-VLA30,16:41:49.693,+36:30:41.57,0.04,0.03,<8.4,-1.1,37.5,5.7,NA,3.54,NA,>-0.5,NA,NA
M13-VLA31,16:41:45.419,+36:31:09.55,0.04,0.03,<8.3,-2.3,36.8,6.6,NA,3.66,NA,>-3.0,NA,NA
M13-VLA32,16:41:48.159,+36:30:42.87,0.04,0.03,<8.0,-2.6,31.1,5.3,NA,3.42,NA,>-1.4,NA,NA
M13-VLA33,16:41:24.055,+36:26:39.67,0.04,0.03,<8.0,0.0,30.8,5.0,NA,3.57,NA,>-0.8,NA,NA
M13-VLA34,16:41:59.197,+36:27:50.74,0.04,0.03,<8.3,1.7,30.7,5.6,NA,3.63,NA,>-2.4,NA,NA
M13-VLA35,16:41:54.471,+36:25:27.16,0.04,0.03,<7.7,4.0,30.3,4.7,NA,3.42,NA,>-0.5,NA,NA
M13-VLA36,16:41:26.301,+36:29:23.36,0.04,0.03,<8.2,0.3,29.6,5.2,NA,3.49,NA,>-1.7,NA,NA
M13-VLA37,16:41:47.562,+36:30:22.77,0.04,0.03,<7.6,-3.9,26.9,4.2,NA,3.06,NA,>-0.5,NA,NA
M13-VLA38,16:41:57.924,+36:28:16.26,0.04,0.03,<8.0,1.8,26.8,5.0,NA,3.43,NA,>-2.5,NA,NA
M13-VLA39,16:41:24.375,+36:28:11.92,0.04,0.03,<8.0,0.9,26.1,4.9,NA,3.44,NA,>-2.4,NA,NA
M13-VLA40,16:41:55.244,+36:29:04.16,0.04,0.03,<7.8,-6.0,25.6,4.4,NA,3.18,NA,>-1.1,NA,NA
M13-VLA41,16:41:28.671,+36:26:04.08,0.04,0.03,<7.3,-3.5,23.6,3.5,NA,2.95,NA,>-0.3,NA,NA
M13-VLA42,16:41:26.794,+36:25:48.39,0.04,0.03,<7.8,3.1,22.9,4.5,NA,3.41,NA,>-2.7,NA,NA
M13-VLA43,16:41:47.259,+36:30:11.01,0.04,0.03,<7.1,-0.8,22.5,4.1,NA,2.86,NA,>-1.9,NA,NA
M13-VLA44,16:41:55.927,+36:28:31.63,0.04,0.03,<7.5,-1.7,21.9,4.1,NA,3.10,NA,>-2.1,NA,NA
M13-VLA45,16:41:48.951,+36:24:52.71,0.04,0.03,<7.4,-0.5,21.9,3.6,NA,3.13,NA,>-0.8,NA,NA
M13-VLA46,16:41:38.164,+36:30:24.39,0.04,0.03,<7.3,-2.7,21.7,3.9,NA,2.88,NA,>-1.6,NA,NA
M13-VLA47,16:41:27.789,+36:26:52.00,0.04,0.03,<7.0,0.7,19.8,3.3,NA,2.80,NA,>-0.9,NA,NA
M13-VLA48,16:41:39.834,+36:24:40.52,0.04,0.03,<7.1,1.2,19.1,3.3,NA,2.93,NA,>-1.2,NA,NA
M13-VLA49,16:41:53.711,+36:28:55.22,0.04,0.03,<7.3,-1.9,18.5,3.7,NA,2.84,NA,>-2.7,NA,NA
M13-VLA50,16:41:53.708,+36:27:50.59,0.04,0.03,<6.7,-1.8,18.0,3.1,NA,2.53,NA,>-1.1,NA,NA
M13-VLA51,16:41:35.520,+36:25:04.37,0.04,0.03,<6.9,0.2,17.9,3.1,NA,2.77,NA,>-1.2,NA,NA
M13-VLA52,16:41:51.031,+36:25:30.42,0.04,0.03,<6.9,0.7,17.4,3.4,NA,2.87,NA,>-2.4,NA,NA
M13-VLA53,16:41:48.539,+36:29:36.76,0.04,0.03,<6.9,-2.5,17.2,3.2,NA,2.50,NA,>-1.8,NA,NA
M13-VLA54,16:41:48.269,+36:25:07.40,0.04,0.03,<7.0,-1.7,16.8,3.4,NA,2.85,NA,>-2.7,NA,NA
M13-VLA55,16:41:52.287,+36:27:15.59,0.04,0.03,<6.6,-0.4,15.3,2.8,NA,2.25,NA,>-1.6,NA,NA
M13-VLA56,16:41:50.332,+36:28:41.92,0.04,0.03,<6.7,-3.2,14.5,2.8,NA,2.14,NA,>-2.1,NA,NA
M13-VLA57,16:41:50.439,+36:27:32.48,0.04,0.03,<6.3,-1.8,14.5,2.5,NA,1.86,NA,>-1.3,NA,NA
M13-VLA58,16:41:44.713,+36:29:28.95,0.04,0.03,<6.5,1.7,14.0,2.6,NA,2.02,NA,>-1.8,NA,NA
M13-VLA59,16:41:32.104,+36:28:08.58,0.04,0.03,<6.4,2.7,13.8,2.7,NA,1.91,NA,>-2.3,NA,NA
M13-VLA60,16:41:32.976,+36:28:39.63,0.04,0.03,<6.5,3.0,13.4,2.6,NA,1.97,NA,>-2.2,NA,NA
M13-VLA61,16:41:42.941,+36:25:25.26,0.04,0.03,<6.4,-0.2,13.3,2.5,NA,2.20,NA,>-1.9,NA,NA
M13-VLA62,16:41:37.853,+36:26:08.23,0.04,0.03,<6.2,1.9,11.4,2.3,NA,1.61,rh,>-2.5,NA,NA
M13-VLA63,16:41:41.047,+36:27:43.99,0.04,0.03,<5.9,-1.8,11.0,2.0,NA,0.14,rc,>-1.7,NA,NA
M13-VLA64,16:41:44.698,+36:27:19.56,0.04,0.03,<6.0,0.3,10.2,2.0,NA,0.75,rh,>-2.3,NA,NA
M14-VLA1,17:37:41.709,-03:16:59.87,0.03,0.03,278.7,2.4,209.9,2.9,NA,2.64,NA,-0.93,-0.05,+0.05
M14-VLA2,17:37:40.355,-03:13:21.61,0.03,0.03,193.4,2.0,176.4,2.1,NA,1.75,NA,-0.30,-0.05,+0.05
M14-VLA3,17:37:38.570,-03:12:54.02,0.03,0.03,138.5,2.1,78.3,2.2,NA,1.95,NA,-1.86,-0.11,+0.10
M14-VLA4,17:37:35.292,-03:13:52.57,0.03,0.03,100.1,1.9,56.5,1.8,NA,0.90,rh,-1.87,-0.12,+0.12
M14-VLA5,17:37:38.537,-03:18:02.15,0.03,0.03,90.0,2.8,52.9,3.8,NA,3.34,NA,-1.75,-0.26,+0.25
M14-VLA6,17:37:34.272,-03:17:35.40,0.03,0.03,73.1,2.4,47.8,3.0,NA,2.87,NA,-1.39,-0.24,+0.23
M14-VLA7,17:37:34.121,-03:13:15.81,0.03,0.03,53.8,2.0,35.8,2.0,NA,1.57,NA,-1.34,-0.22,+0.22
M14-VLA8,17:37:34.327,-03:14:42.22,0.03,0.03,46.9,1.9,26.6,1.8,NA,0.45,rc,-1.86,-0.26,+0.25
M14-VLA9,17:37:45.118,-03:12:34.44,0.03,0.03,45.0,2.6,29.1,3.5,NA,3.13,NA,-1.46,-0.46,+0.43
M14-VLA10,17:37:30.096,-03:13:42.31,0.03,0.03,42.3,2.1,20.1,2.1,NA,1.83,NA,-2.45,-0.39,+0.37
M14-VLA11,17:37:37.139,-03:14:47.04,0.03,0.03,38.6,1.9,26.5,1.7,NA,0.26,rc,-1.23,-0.27,+0.26
M14-VLA12,17:37:44.914,-03:17:38.19,0.03,0.03,38.0,3.0,36.2,4.5,NA,3.63,NA,-0.19,-0.51,+0.48
M14-VLA13,17:37:26.534,-03:12:49.67,0.03,0.03,36.9,2.6,23.7,3.3,NA,3.07,NA,-1.49,-0.55,+0.50
M14-VLA14,17:37:44.864,-03:13:25.08,0.03,0.03,36.3,2.3,23.0,2.6,NA,2.56,NA,-1.52,-0.45,+0.41
M14-VLA15,17:37:37.567,-03:15:11.85,0.03,0.03,36.0,1.9,34.0,1.7,NA,0.57,rc,-0.19,-0.24,+0.24
M14-VLA16,17:37:31.431,-03:12:20.00,0.03,0.03,34.1,2.3,23.5,2.8,NA,2.69,NA,-1.25,-0.48,+0.44
M14-VLA17,17:37:44.727,-03:14:55.20,0.03,0.03,30.4,2.1,31.2,2.4,NA,2.16,NA,0.08,-0.34,+0.34
M14-VLA18,17:37:45.314,-03:12:45.87,0.04,0.05,29.1,2.6,17.2,3.2,NA,3.04,NA,-1.80,-0.72,+0.66
M14-VLA19,17:37:32.461,-03:11:56.15,0.04,0.05,26.1,2.5,14.3,3.1,NA,2.96,NA,-2.02,-0.76,+0.72
M14-VLA20,17:37:27.167,-03:15:57.80,0.03,0.03,23.8,2.3,16.8,2.6,NA,2.54,NA,-1.19,-0.65,+0.59
M14-VLA21,17:37:25.184,-03:14:12.67,0.03,0.03,22.2,2.4,20.7,2.9,NA,2.78,NA,-0.26,-0.61,+0.58
M14-VLA22,17:37:37.810,-03:13:37.75,0.04,0.05,21.2,2.0,8.6,1.9,NA,1.20,rh,-2.76,-0.49,+0.61
M14-VLA23,17:37:24.650,-03:16:18.22,0.04,0.05,21.0,2.8,<10.5,6.2,NA,3.25,NA,<0.3,NA,NA
M14-VLA24,17:37:31.548,-03:11:39.99,0.04,0.05,20.5,2.7,<11.0,5.9,NA,3.29,NA,<0.4,NA,NA
M14-VLA25,17:37:40.898,-03:13:04.62,0.04,0.05,20.4,2.1,11.2,2.4,NA,2.06,NA,-2.01,-0.76,+0.73
M14-VLA26,17:37:41.520,-03:13:20.16,0.03,0.03,19.4,2.1,21.6,2.2,NA,1.96,NA,0.35,-0.49,+0.48
M14-VLA27,17:37:35.825,-03:12:14.52,0.04,0.05,19.1,2.2,11.6,2.7,NA,2.51,NA,-1.72,-0.88,+0.81
M14-VLA28,17:37:36.384,-03:15:50.75,0.03,0.03,18.8,2.0,21.3,1.8,NA,1.09,rh,0.41,-0.44,+0.45
M14-VLA29,17:37:42.537,-03:17:33.45,0.04,0.05,18.8,2.7,12.2,3.6,NA,3.23,NA,-1.52,-1.07,+1.00
M14-VLA30,17:37:37.839,-03:13:36.75,0.03,0.03,17.6,2.1,12.5,1.9,NA,1.22,rh,-1.15,-0.67,+0.64
M14-VLA31,17:37:32.014,-03:16:55.59,0.04,0.05,16.7,2.3,11.1,2.6,NA,2.40,NA,-1.42,-0.95,+0.87
M14-VLA32,17:37:43.581,-03:11:56.20,0.04,0.05,16.3,2.8,<11.5,5.1,NA,3.38,NA,<1.2,NA,NA
M14-VLA33,17:37:31.896,-03:14:45.36,0.03,0.03,15.8,1.9,10.1,1.9,NA,1.05,rh,-1.53,-0.79,+0.73
M14-VLA34,17:37:22.072,-03:14:17.27,0.04,0.05,15.7,2.9,<12.3,6.0,NA,3.53,NA,<1.3,NA,NA
M14-VLA35,17:37:41.649,-03:16:48.44,0.04,0.05,15.3,2.3,10.7,2.6,NA,2.48,NA,-1.27,-1.01,+0.93
M14-VLA36,17:37:32.187,-03:13:13.98,0.04,0.05,15.2,2.0,6.8,2.1,NA,1.81,NA,-2.41,-0.71,+0.85
M14-VLA37,17:37:38.698,-03:12:41.72,0.04,0.05,14.8,2.2,7.0,2.3,NA,2.16,NA,-2.26,-0.80,+0.94
M14-VLA38,17:37:26.251,-03:12:36.06,0.04,0.05,14.7,2.6,<11.0,-1.6,NA,3.27,NA,<1.2,NA,NA
M14-VLA39,17:37:29.837,-03:13:41.91,0.04,0.05,14.4,2.0,7.7,2.1,NA,1.89,NA,-2.03,-0.86,+0.90
M14-VLA40,17:37:37.253,-03:13:08.33,0.03,0.03,14.0,2.0,10.8,2.0,NA,1.64,NA,-0.90,-0.83,+0.78
M14-VLA41,17:37:36.208,-03:17:52.43,0.04,0.05,12.8,2.5,<10.0,4.3,NA,3.12,NA,<1.2,NA,NA
M14-VLA42,17:37:28.358,-03:16:32.25,0.04,0.05,12.7,2.2,<8.2,0.7,NA,2.63,NA,<1.0,NA,NA
M14-VLA43,17:37:38.014,-03:13:55.47,0.04,0.05,12.5,2.0,9.2,1.8,NA,0.96,rh,-1.04,-0.89,+0.84
M14-VLA44,17:37:24.972,-03:15:28.56,0.04,0.05,12.5,2.4,<8.7,-4.8,NA,2.87,NA,<1.1,NA,NA
M14-VLA45,17:37:35.890,-03:14:34.70,0.04,0.05,12.3,1.9,<5.1,4.6,NA,0.18,rc,<0.0,NA,NA
M14-VLA46,17:37:31.535,-03:12:17.39,0.04,0.05,12.0,2.4,<8.4,4.1,NA,2.72,NA,<1.1,NA,NA
M14-VLA47,17:37:40.029,-03:13:55.25,0.04,0.05,11.9,1.9,<5.6,-2.3,NA,1.29,rh,<0.4,NA,NA
M14-VLA48,17:37:38.470,-03:12:46.99,0.04,0.05,11.9,2.1,<6.8,-0.3,NA,2.06,NA,<0.9,NA,NA
M14-VLA49,17:37:43.495,-03:15:11.79,0.04,0.05,11.7,2.1,<6.7,3.7,NA,1.90,NA,<0.9,NA,NA
M14-VLA50,17:37:37.380,-03:13:52.38,0.04,0.05,11.6,2.0,<5.4,1.5,NA,0.94,rh,<0.5,NA,NA
M14-VLA51,17:37:39.144,-03:14:26.13,0.04,0.05,10.9,1.9,7.8,1.8,NA,0.82,rh,-1.16,-1.02,+0.95
M14-VLA52,17:37:40.089,-03:13:55.18,0.04,0.05,10.9,1.9,<5.7,5.1,NA,1.30,rh,<0.7,NA,NA
M14-VLA53,17:37:28.487,-03:11:52.67,0.03,0.03,<8.2,-4.6,23.8,3.9,NA,3.45,NA,>-1.2,NA,NA
M14-VLA54,17:37:47.987,-03:13:26.71,0.03,0.03,<8.1,-3.2,21.1,3.5,NA,3.24,NA,>-1.3,NA,NA
M14-VLA55,17:37:49.132,-03:14:39.59,0.03,0.03,<8.0,0.5,21.0,3.6,NA,3.25,NA,>-1.5,NA,NA
M14-VLA56,17:37:31.174,-03:11:50.03,0.03,0.03,<7.8,-1.3,18.9,3.5,NA,3.17,NA,>-2.2,NA,NA
M14-VLA57,17:37:25.994,-03:13:03.10,0.03,0.03,<7.7,1.6,17.1,3.2,NA,3.04,NA,>-2.3,NA,NA
M14-VLA58,17:37:28.072,-03:16:05.66,0.03,0.03,<6.6,-1.4,13.7,2.5,NA,2.41,NA,>-2.1,NA,NA
M14-VLA59,17:37:26.735,-03:15:22.00,0.03,0.03,<6.5,-0.8,13.6,2.5,NA,2.42,NA,>-2.1,NA,NA
M14-VLA60,17:37:27.873,-03:13:58.08,0.03,0.03,<6.4,2.6,12.8,2.3,NA,2.20,NA,>-2.1,NA,NA
M14-VLA61,17:37:35.998,-03:13:18.23,0.03,0.03,<5.9,0.7,11.6,1.9,NA,1.45,NA,>-1.6,NA,NA
M14-VLA62,17:37:41.547,-03:15:17.97,0.03,0.03,<5.9,-1.5,9.7,1.9,NA,1.46,NA,>-2.7,NA,NA
M19-VLA1,17:02:45.415,-26:18:21.17,0.09,0.08,466.5,3.7,323.8,3.6,ext.?,2.84,NA,-1.19,-0.04,+0.04
M19-VLA2,17:02:44.142,-26:17:48.95,0.09,0.08,290.5,3.0,219.4,2.9,NA,2.24,NA,-0.91,-0.05,+0.05
M19-VLA3,17:02:34.663,-26:14:47.97,0.09,0.08,77.8,3.1,41.0,2.4,NA,1.46,NA,-2.09,-0.23,+0.23
M19-VLA4,17:02:29.270,-26:14:35.45,0.09,0.08,76.2,3.1,51.6,2.7,NA,2.42,NA,-1.27,-0.22,+0.21
M19-VLA5,17:02:32.249,-26:18:14.03,0.09,0.08,57.2,2.8,46.6,2.8,NA,2.49,NA,-0.67,-0.25,+0.25
M19-VLA6,17:02:31.522,-26:16:11.57,0.09,0.08,53.7,2.8,45.4,2.1,NA,1.41,NA,-0.54,-0.23,+0.23
M19-VLA7,17:02:41.068,-26:13:06.56,0.09,0.08,52.8,3.3,35.8,3.7,NA,3.06,NA,-1.29,-0.41,+0.39
M19-VLA8,17:02:25.886,-26:13:52.98,0.09,0.08,41.3,3.9,28.2,4.6,NA,3.46,NA,-1.30,-0.67,+0.61
M19-VLA9,17:02:49.463,-26:15:45.12,0.09,0.08,39.4,2.7,30.0,2.9,NA,2.63,NA,-0.90,-0.40,+0.38
M19-VLA10,17:02:36.248,-26:19:43.85,0.09,0.08,34.6,3.9,35.6,4.4,NA,3.67,NA,0.08,-0.56,+0.55
M19-VLA11,17:02:41.405,-26:14:21.17,0.09,0.08,33.4,2.5,23.3,2.4,NA,1.90,NA,-1.19,-0.43,+0.41
M19-VLA12,17:02:44.906,-26:18:22.14,0.09,0.08,30.0,3.2,39.5,3.2,NA,2.79,NA,0.86,-0.41,+0.37
M19-VLA13,17:02:36.840,-26:16:56.20,0.09,0.08,28.6,2.5,23.5,2.1,NA,0.88,rh,-0.64,-0.42,+0.41
M19-VLA14,17:02:44.407,-26:14:19.92,0.12,0.10,21.7,2.9,17.4,2.8,NA,2.29,NA,-0.75,-0.72,+0.70
M19-VLA15,17:02:53.947,-26:15:46.24,0.12,0.10,21.7,3.7,<14.5,4.6,NA,3.63,NA,<1.2,NA,NA
M19-VLA16,17:02:42.760,-26:17:20.54,0.12,0.10,21.6,2.3,14.4,2.0,NA,1.68,NA,-1.35,-0.60,+0.57
M19-VLA17,17:02:43.882,-26:15:03.62,0.12,0.10,21.6,2.7,9.9,2.5,NA,1.70,NA,-2.42,-0.67,+0.77
M19-VLA18,17:02:30.999,-26:12:48.02,0.12,0.10,20.6,4.0,13.7,4.5,NA,3.62,NA,-1.38,-1.19,+1.16
M19-VLA19,17:02:48.166,-26:17:02.80,0.09,0.08,20.1,2.9,15.5,2.9,ext.?,2.52,NA,-0.90,-0.83,+0.78
M19-VLA20,17:02:48.800,-26:15:07.12,0.09,0.08,20.0,3.0,16.8,3.0,NA,2.65,NA,-0.61,-0.82,+0.78
M19-VLA21,17:02:37.230,-26:13:09.58,0.12,0.10,18.6,3.2,11.9,3.5,NA,2.92,NA,-1.52,-1.08,+1.06
M19-VLA22,17:02:30.649,-26:17:07.00,0.12,0.10,18.5,2.6,15.2,2.4,NA,1.91,NA,-0.66,-0.72,+0.70
M19-VLA23,17:02:36.357,-26:14:57.10,0.09,0.08,18.5,2.5,12.6,2.2,NA,1.17,rh,-1.29,-0.77,+0.73
M19-VLA24,17:02:25.914,-26:16:50.42,0.12,0.10,18.3,3.0,<9.4,5.1,NA,2.77,NA,<0.6,NA,NA
M19-VLA25,17:02:45.942,-26:15:39.39,0.12,0.10,18.0,2.5,<7.3,4.5,NA,1.87,NA,<-0.3,NA,NA
M19-VLA26,17:02:28.860,-26:15:25.23,0.12,0.10,17.1,2.8,<8.1,5.5,NA,2.11,NA,<0.4,NA,NA
M19-VLA27,17:02:47.823,-26:18:15.25,0.12,0.10,17.0,3.3,14.5,3.2,NA,3.13,NA,-0.59,-1.03,+0.96
M19-VLA28,17:02:31.439,-26:14:24.43,0.09,0.08,16.7,2.9,16.3,2.7,NA,2.20,NA,-0.11,-0.81,+0.77
M19-VLA29,17:02:45.311,-26:16:22.09,0.09,0.08,16.2,2.5,11.8,2.3,ext.?,1.71,NA,-1.08,-0.87,+0.83
M19-VLA30,17:02:33.093,-26:18:02.57,0.12,0.10,15.7,2.8,10.5,2.8,NA,2.23,NA,-1.38,-1.07,+1.03
M19-VLA31,17:02:31.528,-26:14:34.73,0.12,0.10,14.7,2.9,<8.2,8.9,NA,2.06,NA,<1.0,NA,NA
M19-VLA32,17:02:35.341,-26:17:48.43,0.12,0.10,14.2,2.5,11.9,2.4,NA,1.81,NA,-0.63,-0.95,+0.88
M19-VLA33,17:02:29.925,-26:17:22.85,0.09,0.08,13.8,2.7,19.6,2.6,NA,2.19,NA,0.83,-0.61,+0.44
M19-VLA34,17:02:37.488,-26:15:58.37,0.12,0.10,12.7,2.3,<5.8,3.7,NA,0.13,rc,<0.6,NA,NA
M19-VLA35,17:02:32.410,-26:14:46.33,0.09,0.08,12.5,2.8,14.2,2.6,NA,1.78,NA,0.23,-0.89,+0.73
M19-VLA36,17:02:39.947,-26:16:04.75,0.09,0.08,12.0,2.4,10.6,2.0,NA,0.48,rh,-0.44,-0.93,+0.87
M19-VLA37,17:02:38.008,-26:15:16.24,0.12,0.10,11.9,2.3,<6.7,4.4,NA,0.81,rh,<0.9,NA,NA
M19-VLA38,17:02:33.296,-26:17:27.58,0.09,0.08,<7.2,1.7,11.0,2.1,NA,1.71,NA,>-2.6,NA,NA
M22-VLA1,18:36:25.825,-23:54:13.74,0.10,0.09,59.2,2.2,59.2,2.0,NA,0.43,rc,0.00,-0.16,+0.16
M22-VLA2,18:36:23.824,-23:54:33.51,0.10,0.09,54.3,2.4,53.2,2.0,NA,0.27,rc,-0.06,-0.19,+0.19
M22-VLA3,18:36:24.518,-23:50:41.68,NA,NA,1130.8,3.9,895.0,4.1,ext.,3.59,NA,-0.76,-0.02,+0.02
M22-VLA4,18:36:20.669,-23:51:19.92,NA,NA,741.0,3.2,557.9,3.6,ext.,3.05,rh,-0.92,-0.03,+0.03
M22-VLA5,18:36:32.652,-23:52:39.87,0.10,0.09,110.8,3.1,78.7,2.9,NA,2.57,rh,-1.11,-0.15,+0.15
M22-VLA6,18:36:34.884,-23:55:40.01,0.10,0.09,77.2,3.1,50.9,3.1,NA,2.86,rh,-1.36,-0.24,+0.24
M22-VLA7,18:36:08.773,-23:54:14.54,0.10,0.09,70.0,3.7,47.1,4.2,NA,3.47,NA,-1.31,-0.35,+0.33
M22-VLA8,18:36:18.458,-23:57:18.07,0.10,0.09,69.9,3.6,46.0,4.3,NA,3.27,rh,-1.38,-0.36,+0.34
M22-VLA9,18:36:25.318,-23:55:31.12,0.10,0.09,63.0,2.5,34.3,2.3,NA,1.28,rc,-1.99,-0.26,+0.25
M22-VLA10,18:36:36.471,-23:55:01.07,0.10,0.09,52.5,2.8,40.4,3.6,NA,2.96,rh,-0.87,-0.35,+0.33
M22-VLA11,18:36:23.374,-23:50:54.69,0.10,0.09,43.8,3.4,38.0,3.7,NA,3.38,NA,-0.47,-0.41,+0.40
M22-VLA12,18:36:35.261,-23:54:56.75,0.10,0.09,43.6,3.1,32.3,3.0,NA,2.67,rh,-0.99,-0.39,+0.38
M22-VLA13,18:36:12.859,-23:53:31.10,0.10,0.09,36.5,3.3,23.1,3.0,NA,2.65,rh,-1.52,-0.55,+0.52
M22-VLA14,18:36:38.363,-23:54:24.28,0.10,0.09,35.4,3.3,20.7,3.8,NA,3.30,rh,-1.81,-0.72,+0.65
M22-VLA15,18:36:13.846,-23:52:50.77,0.10,0.09,34.2,3.0,31.8,2.9,NA,2.72,rh,-0.24,-0.42,+0.41
M22-VLA16,18:36:18.314,-23:57:36.42,0.10,0.09,31.4,3.9,30.9,5.3,NA,3.56,NA,-0.11,-0.74,+0.68
M22-VLA17,18:36:29.852,-23:53:07.27,0.10,0.09,30.1,2.7,23.5,2.2,NA,1.78,rh,-0.80,-0.43,+0.43
M22-VLA18,18:36:22.728,-23:51:17.07,0.13,0.11,27.4,3.1,<10.1,3.5,NA,3.01,rh,<-0.7,NA,NA
M22-VLA19,18:36:32.551,-23:55:28.63,0.10,0.09,26.0,2.6,33.3,2.5,NA,2.30,rh,0.79,-0.39,+0.37
M22-VLA20,18:36:28.205,-23:54:05.30,0.10,0.09,25.9,2.6,16.5,2.0,NA,1.00,rc,-1.48,-0.53,+0.52
M22-VLA21,18:36:35.316,-23:56:21.10,0.13,0.11,25.4,3.5,<13.3,6.9,NA,3.32,rh,<0.4,NA,NA
M22-VLA22,18:36:24.859,-23:55:14.95,0.10,0.09,25.0,2.7,19.5,2.1,NA,0.99,rc,-0.81,-0.51,+0.51
M22-VLA23,18:36:33.174,-23:55:45.83,0.10,0.09,24.9,3.1,17.5,2.9,NA,2.58,rh,-1.18,-0.72,+0.68
M22-VLA24,18:36:32.368,-23:52:46.70,0.13,0.11,24.9,2.7,14.8,3.0,NA,2.45,rh,-1.77,-0.79,+0.72
M22-VLA25,18:36:09.529,-23:53:21.18,0.13,0.11,24.1,3.4,14.6,3.9,NA,3.42,NA,-1.69,-0.97,+0.93
M22-VLA26,18:36:10.950,-23:56:07.93,0.13,0.11,23.9,4.0,22.2,5.0,NA,3.50,NA,-0.36,-1.02,+0.89
M22-VLA27,18:36:15.556,-23:53:07.00,0.10,0.09,23.8,2.8,18.1,2.8,NA,2.25,rh,-0.93,-0.67,+0.64
M22-VLA28,18:36:31.471,-23:52:54.68,0.10,0.09,23.3,2.5,16.2,2.6,NA,2.20,rh,-1.23,-0.67,+0.63
M22-VLA29,18:36:34.254,-23:52:02.19,0.13,0.11,23.3,3.4,<12.4,7.6,NA,3.26,rh,<0.5,NA,NA
M22-VLA30,18:36:16.704,-23:54:59.38,0.10,0.09,22.7,2.7,17.9,2.5,NA,1.80,rh,-0.80,-0.63,+0.61
M22-VLA31,18:36:12.108,-23:55:21.54,0.13,0.11,19.0,3.6,<10.9,11.3,NA,2.91,rh,<1.0,NA,NA
M22-VLA32,18:36:34.556,-23:55:02.33,0.13,0.11,18.8,3.0,12.4,3.0,NA,2.54,rh,-1.42,-1.00,+0.93
M22-VLA33,18:36:32.917,-23:51:39.76,0.13,0.11,18.3,3.4,<11.9,11.0,NA,3.33,rh,<1.2,NA,NA
M22-VLA34,18:36:25.447,-23:54:51.74,0.10,0.09,17.5,2.8,11.9,2.0,NA,0.67,rc,-1.27,-0.80,+0.78
M22-VLA35,18:36:36.963,-23:53:53.00,0.13,0.11,16.5,3.1,<11.4,5.7,NA,3.00,rh,<1.2,NA,NA
M22-VLA36,18:36:23.400,-23:55:20.15,0.13,0.11,16.4,2.6,8.7,2.2,NA,1.06,rc,-2.03,-0.85,+0.91
M22-VLA37,18:36:30.021,-23:56:27.54,0.13,0.11,16.0,3.1,<9.0,0.4,NA,2.58,rh,<1.0,NA,NA
M22-VLA38,18:36:35.162,-23:54:32.72,0.13,0.11,15.6,2.9,<8.4,2.4,NA,2.58,rh,<0.9,NA,NA
M22-VLA39,18:36:22.860,-23:55:13.08,0.13,0.11,14.7,2.6,9.9,2.2,NA,0.97,rc,-1.32,-0.98,+0.94
M22-VLA40,18:36:20.486,-23:53:37.10,0.13,0.11,14.7,2.6,<6.4,2.4,NA,1.03,rc,<0.4,NA,NA
M22-VLA41,18:36:24.299,-23:55:35.45,0.13,0.11,14.4,2.7,<7.4,6.0,NA,1.31,rc,<0.8,NA,NA
M22-VLA42,18:36:25.165,-23:55:18.21,0.13,0.11,13.8,2.3,10.8,2.2,NA,1.06,rc,-0.85,-0.94,+0.88
M22-VLA43,18:36:22.421,-23:55:58.74,0.13,0.11,13.7,2.7,<7.9,5.8,NA,1.73,rh,<1.0,NA,NA
M22-VLA44,18:36:29.404,-23:55:41.58,0.13,0.11,13.4,2.6,<8.1,4.8,NA,1.88,rh,<1.0,NA,NA
M22-VLA45,18:36:27.704,-23:53:56.62,0.10,0.09,13.2,2.6,11.7,2.1,NA,0.93,rc,-0.42,-0.90,+0.87
M22-VLA46,18:36:24.478,-23:53:24.63,0.10,0.09,12.8,2.4,11.9,2.3,NA,0.88,rc,-0.30,-0.92,+0.85
M22-VLA47,18:36:27.975,-23:52:59.22,0.10,0.09,<7.3,-0.9,12.1,2.2,NA,1.59,rh,>-2.6,NA,NA
M28-VLA1,18:24:43.216,-24:53:09.88,0.04,0.06,341.2,2.9,278.2,3.6,NA,2.56,NA,-0.52,-0.04,+0.04
M28-VLA2,18:24:17.270,-24:52:44.53,0.04,0.06,184.7,3.7,112.7,6.1,NA,3.55,NA,-1.27,-0.15,+0.14
M28-VLA3,18:24:32.008,-24:52:10.90,0.04,0.06,134.2,2.6,57.9,2.1,NA,0.17,rc,-2.15,-0.11,+0.10
M28-VLA4,18:24:31.821,-24:48:49.81,0.04,0.06,54.2,3.5,34.0,4.4,NA,3.39,NA,-1.22,-0.40,+0.36
M28-VLA5,18:24:34.068,-24:53:04.48,0.04,0.06,46.7,2.5,25.9,2.2,NA,0.91,rh,-1.51,-0.27,+0.25
M28-VLA6,18:24:36.364,-24:53:45.15,0.04,0.06,43.5,2.8,26.7,2.8,NA,1.74,rh,-1.26,-0.33,+0.31
M28-VLA7,18:24:47.423,-24:52:23.43,0.06,0.09,40.2,3.6,<14.2,8.5,NA,3.34,NA,<-1.0,NA,NA
M28-VLA8,18:24:29.573,-24:49:36.33,0.04,0.06,40.1,3.0,23.9,3.2,NA,2.71,NA,-1.36,-0.42,+0.38
M28-VLA9,18:24:44.682,-24:51:17.97,0.06,0.09,35.1,3.5,11.0,3.5,NA,2.86,NA,-2.76,-0.49,+0.60
M28-VLA10,18:24:36.231,-24:52:26.08,0.04,0.06,31.9,2.5,19.4,2.1,NA,0.82,rh,-1.28,-0.35,+0.34
M28-VLA11,18:24:16.918,-24:52:32.46,0.06,0.09,31.1,4.0,19.5,5.7,NA,3.60,NA,-1.35,-0.96,+0.80
M28-VLA12,18:24:44.847,-24:53:25.78,0.06,0.09,26.8,3.6,<12.3,5.0,NA,3.00,NA,<-0.1,NA,NA
M28-VLA13,18:24:36.287,-24:49:14.26,0.06,0.09,25.7,3.4,17.1,3.9,NA,3.09,NA,-1.14,-0.79,+0.68
M28-VLA14,18:24:25.481,-24:54:29.26,0.06,0.09,24.3,3.5,16.3,3.9,ext.?,2.80,NA,-1.12,-0.83,+0.72
M28-VLA15,18:24:19.790,-24:54:09.15,0.06,0.09,24.0,3.9,20.9,5.9,NA,3.52,NA,-0.52,-1.04,+0.84
M28-VLA16,18:24:32.338,-24:55:38.33,0.06,0.09,22.7,3.9,<16.9,7.5,NA,3.42,NA,<1.1,NA,NA
M28-VLA17,18:24:33.026,-24:50:52.87,0.04,0.06,21.7,2.7,16.4,2.4,NA,1.34,rh,-0.73,-0.52,+0.50
M28-VLA18,18:24:20.590,-24:51:53.41,0.06,0.09,20.3,3.1,<10.7,6.5,NA,2.77,NA,<0.3,NA,NA
M28-VLA19,18:24:44.044,-24:49:43.12,0.06,0.09,19.4,3.8,<15.4,-5.7,NA,3.58,NA,<1.3,NA,NA
M28-VLA20,18:24:20.538,-24:51:32.79,0.04,0.06,19.1,3.2,18.5,3.7,NA,2.85,NA,-0.13,-0.74,+0.68
M28-VLA21,18:24:25.554,-24:54:56.29,0.06,0.09,19.1,3.8,<14.5,-4.3,NA,3.17,NA,<1.2,NA,NA
M28-VLA22,18:24:41.940,-24:52:52.06,0.06,0.09,18.5,2.8,14.3,2.9,NA,2.19,NA,-0.71,-0.73,+0.67
M28-VLA23,18:24:27.106,-24:54:46.92,0.04,0.06,18.0,3.5,24.1,4.4,NA,2.86,NA,0.62,-0.67,+0.54
M28-VLA24,18:24:42.810,-24:53:39.72,0.06,0.09,17.8,3.2,<10.9,1.5,NA,2.70,NA,<0.9,NA,NA
M28-VLA25,18:24:31.826,-24:49:24.75,0.06,0.09,17.2,3.2,14.6,3.4,NA,2.81,NA,-0.49,-0.88,+0.79
M28-VLA26,18:24:28.865,-24:49:42.13,0.06,0.09,17.2,3.1,10.3,3.2,ext.?,2.66,NA,-1.44,-1.02,+0.91
M28-VLA27,18:24:46.269,-24:52:08.80,0.06,0.09,17.2,3.2,<11.9,4.1,NA,3.07,NA,<1.1,NA,NA
M28-VLA28,18:24:29.338,-24:50:53.96,0.06,0.09,15.6,2.6,<6.9,6.3,NA,1.53,rh,<0.1,NA,NA
M28-VLA29,18:24:35.644,-24:52:53.31,0.06,0.09,15.5,2.6,7.7,2.2,NA,0.94,rh,-1.85,-0.86,+0.82
M28-VLA30,18:24:42.679,-24:53:18.50,0.06,0.09,15.3,3.0,<9.9,-2.9,NA,2.51,NA,<1.0,NA,NA
M28-VLA31,18:24:32.188,-24:52:14.77,0.06,0.09,14.5,2.6,<6.3,3.1,NA,0.13,rc,<0.2,NA,NA
M28-VLA32,18:24:38.855,-24:53:03.79,0.04,0.06,14.4,2.7,14.2,2.5,NA,1.63,rh,-0.05,-0.68,+0.66
M28-VLA33,18:24:26.200,-24:53:13.63,0.04,0.06,11.2,2.9,15.6,2.7,NA,1.79,rh,0.61,-0.67,+0.51
M28-VLA34,18:24:34.875,-24:53:21.86,0.04,0.06,10.7,2.7,12.0,2.4,NA,1.25,rh,0.16,-0.80,+0.67
M28-VLA35,18:24:19.254,-24:53:29.65,0.04,0.06,<10.9,-6.7,25.6,5.0,NA,3.31,NA,>-1.9,NA,NA
M28-VLA36,18:24:34.696,-24:55:09.75,0.04,0.06,<10.2,4.1,22.6,4.4,NA,2.98,NA,>-1.8,NA,NA
M28-VLA37,18:24:22.529,-24:49:58.96,0.04,0.06,<10.1,4.0,20.8,4.1,NA,3.22,NA,>-1.9,NA,NA
M28-VLA38,18:24:26.160,-24:54:04.61,0.04,0.06,<9.5,-1.7,17.5,3.3,NA,2.38,NA,>-1.7,NA,NA
M28-VLA39,18:24:42.763,-24:53:20.62,0.04,0.06,<9.2,4.3,16.3,3.2,NA,2.54,NA,>-2.0,NA,NA
M28-VLA40,18:24:22.378,-24:52:39.74,0.04,0.06,<8.8,2.5,15.5,3.1,NA,2.39,NA,>-2.2,NA,NA
M28-VLA41,18:24:40.486,-24:52:34.84,0.04,0.06,<8.5,-1.9,15.1,2.4,NA,1.80,rh,>-1.1,NA,NA
M28-VLA42,18:24:25.923,-24:50:38.09,0.04,0.06,<8.2,-0.3,14.3,2.7,NA,2.21,NA,>-1.8,NA,NA
M28-VLA43,18:24:32.289,-24:50:19.93,0.04,0.06,<8.3,-3.0,14.1,2.4,NA,1.89,rh,>-1.4,NA,NA
M28-VLA44,18:24:36.764,-24:52:56.14,0.04,0.06,<7.9,1.1,13.1,2.3,NA,1.16,rh,>-1.5,NA,NA
M28-VLA45,18:24:34.223,-24:52:24.45,0.04,0.06,<7.5,-0.3,11.3,2.1,NA,0.39,rh,>-1.9,NA,NA
M30-VLA1,21:40:33.245,-23:10:21.53,0.03,0.05,518.5,2.2,481.3,2.7,NA,2.59,NA,-0.21,-0.02,+0.02
M30-VLA2,21:40:08.296,-23:10:01.28,0.03,0.05,213.3,2.4,150.9,3.0,NA,3.27,NA,-0.97,-0.06,+0.06
M30-VLA3,21:40:16.220,-23:08:20.12,0.03,0.05,189.9,2.2,192.6,2.7,NA,2.81,NA,0.04,-0.05,+0.05
M30-VLA4,21:40:21.591,-23:11:28.01,0.03,0.05,60.8,1.8,40.8,1.7,NA,0.69,rh,-1.12,-0.14,+0.14
M30-VLA5,21:40:21.361,-23:13:12.65,0.03,0.05,59.7,2.2,38.5,2.3,NA,2.43,NA,-1.24,-0.20,+0.20
M30-VLA6,21:40:26.572,-23:11:18.82,0.03,0.05,57.1,1.8,34.2,1.7,NA,1.15,NA,-1.44,-0.17,+0.16
M30-VLA7,21:40:08.801,-23:12:16.57,0.03,0.05,51.5,2.4,32.4,3.3,NA,3.40,NA,-1.32,-0.33,+0.31
M30-VLA8,21:40:12.875,-23:13:23.15,0.03,0.05,46.4,2.5,30.3,3.5,NA,3.35,NA,-1.22,-0.38,+0.35
M30-VLA9,21:40:12.571,-23:11:46.96,0.03,0.05,43.9,2.1,26.1,2.2,NA,2.41,NA,-1.47,-0.28,+0.27
M30-VLA10,21:40:16.085,-23:09:57.75,0.03,0.05,43.8,1.9,24.8,1.8,NA,1.62,NA,-1.60,-0.25,+0.23
M30-VLA11,21:40:27.767,-23:10:27.54,0.03,0.05,42.1,1.8,29.3,1.7,NA,1.34,NA,-1.02,-0.21,+0.20
M30-VLA12,21:40:29.259,-23:10:31.65,0.03,0.05,38.7,1.9,32.1,1.8,NA,1.66,NA,-0.53,-0.21,+0.21
M30-VLA13,21:40:21.085,-23:07:19.96,0.04,0.07,34.9,2.5,15.7,3.4,NA,3.47,NA,-2.30,-0.63,+0.59
M30-VLA14,21:40:32.126,-23:09:52.49,0.03,0.05,32.7,2.0,22.5,2.3,NA,2.48,NA,-1.07,-0.35,+0.33
M30-VLA15,21:40:34.656,-23:10:57.23,0.03,0.05,31.6,2.2,24.5,2.6,NA,2.89,NA,-0.74,-0.37,+0.35
M30-VLA16,21:40:15.055,-23:12:17.84,0.03,0.05,25.3,2.0,12.5,2.2,NA,2.21,NA,-2.04,-0.58,+0.52
M30-VLA17,21:40:07.029,-23:11:50.64,0.04,0.07,24.7,2.5,17.4,3.7,NA,3.62,NA,-1.09,-0.77,+0.65
M30-VLA18,21:40:11.603,-23:11:02.33,0.03,0.05,23.6,2.1,14.7,2.4,NA,2.43,NA,-1.38,-0.58,+0.52
M30-VLA19,21:40:35.586,-23:12:12.97,0.03,0.05,22.8,2.3,24.6,3.3,NA,3.41,NA,0.18,-0.50,+0.47
M30-VLA20,21:40:16.400,-23:07:38.18,0.04,0.07,20.8,2.6,14.5,3.2,NA,3.42,NA,-1.11,-0.81,+0.71
M30-VLA21,21:40:13.091,-23:09:13.62,0.04,0.07,20.4,2.1,12.2,2.3,NA,2.60,NA,-1.51,-0.67,+0.59
M30-VLA22,21:40:36.664,-23:12:09.20,0.04,0.07,20.0,2.5,<11.2,7.5,NA,3.61,NA,<0.3,NA,NA
M30-VLA23,21:40:28.178,-23:13:22.28,0.04,0.07,19.6,2.3,9.1,2.9,NA,2.93,NA,-2.17,-0.79,+0.81
M30-VLA24,21:40:25.701,-23:12:41.87,0.03,0.05,17.7,2.1,15.7,2.2,NA,2.08,NA,-0.36,-0.54,+0.52
M30-VLA25,21:40:32.054,-23:11:47.25,0.03,0.05,17.4,1.9,15.2,2.2,NA,2.49,NA,-0.41,-0.54,+0.52
M30-VLA26,21:40:22.641,-23:07:44.00,0.04,0.07,16.9,2.4,<8.5,3.2,NA,3.06,NA,<0.2,NA,NA
M30-VLA27,21:40:14.900,-23:10:28.05,0.03,0.05,15.3,2.0,9.7,1.9,NA,1.69,NA,-1.34,-0.74,+0.67
M30-VLA28,21:40:21.511,-23:07:12.79,0.04,0.07,14.9,2.6,16.5,3.5,NA,3.58,NA,0.17,-0.84,+0.71
M30-VLA29,21:40:26.496,-23:11:20.08,0.04,0.07,14.5,1.8,<5.1,3.9,NA,1.14,NA,<-0.7,NA,NA
M30-VLA30,21:40:36.312,-23:09:46.57,0.04,0.07,14.3,2.5,<9.8,1.6,NA,3.42,NA,<1.1,NA,NA
M30-VLA31,21:40:16.416,-23:14:01.39,0.04,0.07,13.4,2.7,<11.3,-0.4,NA,3.49,NA,<1.3,NA,NA
M30-VLA32,21:40:11.539,-23:08:38.22,0.04,0.07,13.4,2.4,<9.0,-2.9,NA,3.25,NA,<1.0,NA,NA
M30-VLA33,21:40:22.928,-23:08:28.66,0.04,0.07,12.9,2.1,<6.4,1.2,NA,2.32,NA,<0.4,NA,NA
M30-VLA34,21:40:24.310,-23:12:33.53,0.04,0.07,12.9,1.9,<6.0,3.6,NA,1.84,NA,<0.1,NA,NA
M30-VLA35,21:40:12.602,-23:09:36.91,0.04,0.07,12.8,2.0,<6.9,1.5,NA,2.48,NA,<0.5,NA,NA
M30-VLA36,21:40:37.136,-23:11:17.23,0.04,0.07,12.7,2.5,11.5,3.3,NA,3.49,NA,-0.48,-1.16,+0.95
M30-VLA37,21:40:20.073,-23:11:48.98,0.04,0.07,12.2,1.8,8.5,1.7,NA,1.13,NA,-1.07,-0.77,+0.71
M30-VLA38,21:40:27.378,-23:10:49.25,0.04,0.07,12.1,1.8,<5.0,2.3,NA,1.21,NA,<-0.2,NA,NA
M30-VLA39,21:40:30.748,-23:09:06.97,0.04,0.07,12.1,2.1,<7.2,2.4,NA,2.60,NA,<0.8,NA,NA
M30-VLA40,21:40:16.462,-23:08:43.05,0.04,0.07,11.9,2.1,6.9,2.3,NA,2.45,NA,-1.62,-1.04,+1.00
M30-VLA41,21:40:11.756,-23:08:46.51,0.04,0.07,11.8,2.3,9.3,2.9,NA,3.12,NA,-0.85,-1.19,+1.02
M30-VLA42,21:40:28.936,-23:11:58.15,0.04,0.07,11.6,1.9,<6.0,-1.2,NA,1.96,NA,<0.4,NA,NA
M30-VLA43,21:40:31.027,-23:09:08.56,0.04,0.07,11.4,2.1,<7.2,0.1,NA,2.63,NA,<0.9,NA,NA
M30-VLA44,21:40:22.405,-23:10:48.91,0.04,0.07,11.3,1.8,<4.8,2.6,NA,0.07,rh,<0.0,NA,NA
M30-VLA45,21:40:18.739,-23:12:34.49,0.04,0.07,11.1,2.0,6.6,2.0,NA,1.95,NA,-1.55,-1.02,+0.97
M30-VLA46,21:40:31.007,-23:10:19.25,0.04,0.07,10.8,2.0,<6.2,1.5,NA,2.10,NA,<0.8,NA,NA
M30-VLA47,21:40:19.659,-23:13:18.48,0.04,0.07,10.7,2.1,<7.4,-5.3,NA,2.58,NA,<1.0,NA,NA
M30-VLA48,21:40:26.996,-23:13:07.01,0.04,0.07,10.6,2.1,<7.3,-4.1,NA,2.58,NA,<1.0,NA,NA
M30-VLA49,21:40:14.072,-23:12:02.09,0.04,0.07,10.6,2.0,<6.4,0.6,NA,2.23,NA,<0.8,NA,NA
M30-VLA50,21:40:17.394,-23:11:34.39,0.04,0.07,10.4,1.8,6.1,1.9,NA,1.34,NA,-1.59,-1.01,+0.96
M30-VLA51,21:40:12.302,-23:09:40.05,0.04,0.07,10.4,2.1,<6.8,2.5,NA,2.52,NA,<1.0,NA,NA
M30-VLA52,21:40:25.035,-23:11:49.42,0.04,0.07,10.1,1.7,<5.2,0.1,NA,1.23,NA,<0.5,NA,NA
M30-VLA53,21:40:26.316,-23:09:10.44,0.04,0.07,9.6,1.9,<6.0,-1.0,NA,1.88,NA,<0.9,NA,NA
M30-VLA54,21:40:18.058,-23:09:52.09,0.04,0.07,9.6,1.8,<5.2,2.3,NA,1.31,NA,<0.7,NA,NA
M30-VLA55,21:40:24.453,-23:10:56.10,0.04,0.07,9.2,1.7,<5.0,-1.4,NA,0.55,rh,<0.7,NA,NA
M30-VLA56,21:40:31.815,-23:13:43.83,0.03,0.05,<7.8,0.7,22.2,4.0,NA,3.69,NA,>-1.6,NA,NA
M30-VLA57,21:40:07.829,-23:09:31.28,0.03,0.05,<7.4,-2.6,20.9,3.4,NA,3.52,NA,>-0.8,NA,NA
M30-VLA58,21:40:21.160,-23:07:15.18,0.03,0.05,<7.7,2.7,20.7,3.4,NA,3.55,NA,>-0.9,NA,NA
M30-VLA59,21:40:10.795,-23:08:19.12,0.03,0.05,<7.4,1.9,17.8,3.5,NA,3.59,NA,>-2.4,NA,NA
M30-VLA60,21:40:32.774,-23:12:44.82,0.03,0.05,<6.8,-3.0,15.4,2.9,NA,3.13,NA,>-1.9,NA,NA
M30-VLA61,21:40:27.210,-23:08:11.27,0.03,0.05,<6.7,-2.0,13.9,2.6,NA,2.85,NA,>-1.9,NA,NA
M30-VLA62,21:40:28.394,-23:12:56.42,0.03,0.05,<6.4,1.2,13.2,2.5,NA,2.59,NA,>-2.0,NA,NA
M30-VLA63,21:40:24.396,-23:08:11.74,0.03,0.05,<6.4,-2.2,12.9,2.3,NA,2.65,NA,>-1.6,NA,NA
M30-VLA64,21:40:32.983,-23:11:43.67,0.03,0.05,<6.2,-0.5,12.9,2.5,NA,2.67,NA,>-2.3,NA,NA
M30-VLA65,21:40:13.678,-23:11:43.89,0.03,0.05,<6.0,0.0,11.7,2.2,NA,2.16,NA,>-2.0,NA,NA
M30-VLA66,21:40:14.661,-23:11:17.39,0.03,0.05,<5.8,2.4,9.8,1.8,NA,1.79,NA,>-2.0,NA,NA
M30-VLA67,21:40:29.064,-23:10:14.73,0.03,0.05,<5.8,0.7,9.0,1.8,NA,1.69,NA,>-2.6,NA,NA
M54-VLA1,18:55:10.665,-30:26:51.19,0.04,0.07,2408.4,4.5,2480.9,8.8,NA,2.50,NA,0.09,-0.01,+0.01
M54-VLA2,18:55:00.122,-30:30:49.71,0.04,0.07,1636.0,4.1,1590.2,6.1,NA,2.15,NA,-0.09,-0.01,+0.01
M54-VLA3,18:55:11.777,-30:25:57.91,0.04,0.07,68.0,4.8,64.3,7.3,NA,3.36,NA,-0.19,-0.43,+0.40
M54-VLA4,18:54:58.440,-30:29:32.40,0.04,0.07,65.2,3.6,48.8,3.1,NA,1.29,NA,-0.88,-0.26,+0.25
M54-VLA5,18:54:52.911,-30:29:09.82,0.04,0.07,44.7,3.8,28.1,3.9,NA,2.27,NA,-1.44,-0.53,+0.49
M54-VLA6,18:54:59.421,-30:27:25.60,0.04,0.07,37.5,3.5,44.4,3.4,NA,1.60,NA,0.52,-0.37,+0.37
M54-VLA7,18:55:06.593,-30:25:29.20,0.04,0.07,36.2,4.7,36.0,6.9,NA,3.38,NA,-0.10,-0.78,+0.69
M54-VLA8,18:55:15.648,-30:28:05.51,0.06,0.10,31.6,4.1,<14.6,12.1,NA,2.74,NA,<-0.1,NA,NA
M54-VLA9,18:55:14.398,-30:28:57.11,0.06,0.10,30.1,3.9,18.9,4.6,NA,2.39,NA,-1.51,-0.91,+0.82
M54-VLA10,18:55:03.671,-30:29:11.76,0.04,0.07,27.8,3.3,21.7,2.9,NA,0.41,rh,-0.76,-0.57,+0.55
M54-VLA11,18:55:08.652,-30:27:26.11,0.06,0.10,26.1,3.7,15.3,3.6,NA,1.78,NA,-1.68,-0.87,+0.81
M54-VLA12,18:54:52.250,-30:30:57.41,0.06,0.10,24.0,4.8,24.0,6.4,NA,3.22,NA,-0.20,-1.16,+0.94
M54-VLA13,18:54:56.654,-30:27:13.97,0.06,0.10,23.5,3.8,15.7,4.0,NA,2.12,NA,-1.30,-1.00,+0.91
M54-VLA14,18:55:14.580,-30:27:49.34,0.06,0.10,23.3,4.1,<13.8,9.5,NA,2.61,NA,<1.0,NA,NA
M54-VLA15,18:55:18.510,-30:29:18.63,0.06,0.10,23.3,4.7,<18.9,-5.7,NA,3.31,NA,<1.4,NA,NA
M54-VLA16,18:55:01.573,-30:27:33.74,0.04,0.07,23.2,3.5,23.4,3.2,NA,1.29,NA,0.03,-0.63,+0.62
M54-VLA17,18:54:58.990,-30:26:18.13,0.06,0.10,22.6,3.9,<13.9,8.7,NA,2.66,NA,<1.0,NA,NA
M54-VLA18,18:55:15.482,-30:28:09.23,0.06,0.10,21.6,4.1,21.3,4.8,NA,2.70,NA,-0.16,-0.99,+0.86
M54-VLA19,18:54:54.979,-30:27:09.12,0.06,0.10,19.0,3.6,<12.4,5.5,NA,2.43,NA,<1.1,NA,NA
M54-VLA20,18:55:09.718,-30:26:10.28,0.04,0.07,<13.2,-4.0,34.5,6.5,NA,2.96,NA,>-2.1,NA,NA
M54-VLA21,18:54:51.100,-30:30:38.91,0.04,0.07,<13.2,-4.1,33.3,6.4,NA,3.22,NA,>-2.3,NA,NA
M54-VLA22,18:54:59.927,-30:26:04.15,0.04,0.07,<12.6,-6.6,26.4,5.0,NA,2.82,NA,>-2.0,NA,NA
M54-VLA23,18:55:15.685,-30:27:55.04,0.04,0.07,<12.5,-1.0,24.6,4.9,NA,2.80,NA,>-2.5,NA,NA
M54-VLA24,18:55:02.192,-30:26:35.36,0.04,0.07,<11.3,1.0,22.7,4.4,NA,2.22,NA,>-2.2,NA,NA
M54-VLA25,18:55:10.562,-30:28:05.33,0.04,0.07,<11.3,5.2,18.8,3.4,NA,1.71,NA,>-1.9,NA,NA
M54-VLA26,18:55:00.806,-30:28:07.20,0.04,0.07,<10.4,2.0,15.3,3.0,NA,0.86,NA,>-2.5,NA,NA
M55-VLA1,19:39:55.243,-30:55:10.72,0.07,0.08,1096.1,3.4,913.6,5.1,NA,2.87,NA,-0.55,-0.02,+0.02
M55-VLA2,19:40:03.043,-30:54:44.08,NA,NA,355.3,3.5,226.4,5.8,ext.,3.23,NA,-1.36,-0.08,+0.08
M55-VLA3,19:39:53.260,-30:55:38.12,NA,NA,159.6,3.5,90.2,4.0,ext.,2.64,rh,-1.73,-0.15,+0.15
M55-VLA4,19:39:59.826,-30:55:25.53,0.07,0.08,112.8,2.7,70.9,3.4,NA,2.46,rh,-1.41,-0.17,+0.16
M55-VLA5,19:39:59.553,-31:00:56.38,0.07,0.08,46.3,3.0,36.2,4.5,NA,3.06,NA,-0.78,-0.45,+0.41
M55-VLA6,19:39:54.915,-30:57:18.24,0.07,0.08,45.0,2.1,30.1,2.4,NA,1.18,rc,-1.23,-0.29,+0.28
M55-VLA7,19:40:05.538,-30:54:48.39,0.07,0.08,42.6,3.5,51.4,5.6,NA,3.32,NA,0.55,-0.42,+0.40
M55-VLA8,19:39:52.182,-30:54:50.41,0.08,0.11,42.4,4.1,24.3,5.8,NA,3.45,NA,-1.78,-0.82,+0.74
M55-VLA9,19:39:43.679,-30:58:28.84,0.07,0.08,40.5,3.1,38.9,5.9,NA,3.49,NA,-0.18,-0.57,+0.51
M55-VLA10,19:40:05.848,-31:01:20.63,0.08,0.11,39.4,3.4,25.2,6.4,NA,3.70,NA,-1.50,-0.91,+0.78
M55-VLA11,19:39:49.274,-31:00:08.66,0.07,0.08,37.6,3.5,33.6,4.7,NA,3.18,NA,-0.37,-0.55,+0.50
M55-VLA12,19:40:05.241,-30:59:27.16,0.07,0.08,31.7,2.8,17.1,3.0,NA,1.96,rh,-1.92,-0.64,+0.58
M55-VLA13,19:40:01.217,-31:01:02.76,0.08,0.11,29.0,3.4,18.6,5.2,NA,3.18,NA,-1.47,-1.00,+0.87
M55-VLA14,19:39:51.145,-30:58:31.82,0.07,0.08,28.8,2.8,15.6,2.9,NA,1.95,rh,-1.92,-0.67,+0.62
M55-VLA15,19:40:06.200,-30:57:21.91,0.08,0.11,26.0,2.5,12.4,2.6,NA,1.49,rc,-2.27,-0.66,+0.65
M55-VLA16,19:39:55.397,-30:56:50.52,0.08,0.11,22.4,2.6,9.5,2.7,NA,1.39,rc,-2.47,-0.65,+0.75
M55-VLA17,19:39:59.605,-30:54:52.76,0.08,0.11,21.6,3.4,20.1,4.5,ext.?,3.01,NA,-0.32,-0.95,+0.82
M55-VLA18,19:40:04.915,-30:59:37.54,0.07,0.08,18.8,2.6,21.4,3.2,NA,2.07,rh,0.35,-0.64,+0.58
M55-VLA19,19:40:05.727,-30:58:43.97,0.08,0.11,18.6,2.5,8.1,2.5,NA,1.54,rc,-2.39,-0.71,+0.82
M55-VLA20,19:39:47.368,-30:56:57.12,0.08,0.11,18.3,2.7,17.0,4.3,NA,2.81,rh,-0.39,-1.05,+0.88
M55-VLA21,19:40:06.339,-30:55:34.64,0.08,0.11,18.1,3.1,<11.5,6.4,NA,2.71,rh,<1.0,NA,NA
M55-VLA22,19:40:14.082,-30:58:35.20,0.08,0.11,17.2,3.0,20.0,4.1,NA,3.16,NA,0.30,-0.86,+0.70
M55-VLA23,19:40:15.149,-30:57:14.37,0.08,0.11,16.6,3.1,<17.0,2.5,NA,3.37,NA,<1.4,NA,NA
M55-VLA24,19:39:55.861,-31:00:48.73,0.08,0.11,15.7,3.1,<12.8,9.7,NA,3.04,NA,<1.3,NA,NA
M55-VLA25,19:40:07.832,-30:56:29.67,0.08,0.11,15.1,2.7,13.3,3.2,ext.?,2.23,rh,-0.49,-1.03,+0.90
M55-VLA26,19:40:06.195,-30:58:58.77,0.08,0.11,15.1,2.3,11.4,2.9,NA,1.77,rc,-0.97,-1.03,+0.89
M55-VLA27,19:39:58.894,-30:57:30.11,0.08,0.11,14.0,2.4,8.8,2.3,NA,0.42,rc,-1.47,-1.00,+0.94
M55-VLA28,19:39:55.081,-30:56:42.56,0.08,0.11,13.9,2.4,10.6,2.7,NA,1.54,rc,-0.93,-1.05,+0.93
M55-VLA29,19:40:04.119,-30:56:35.59,0.08,0.11,13.8,2.5,<7.7,-1.1,NA,1.60,rc,<0.8,NA,NA
M55-VLA30,19:39:53.701,-30:59:13.89,0.08,0.11,13.0,2.5,<8.4,1.3,NA,1.86,rh,<1.0,NA,NA
M55-VLA31,19:40:03.626,-30:56:38.63,0.08,0.11,12.5,2.5,<7.9,6.4,NA,1.50,rc,<1.0,NA,NA
M55-VLA32,19:39:59.574,-30:57:30.98,0.08,0.11,12.4,2.4,<6.8,1.6,NA,0.37,rc,<0.9,NA,NA
M55-VLA33,19:40:04.097,-30:58:00.57,0.07,0.08,12.3,2.2,11.6,2.2,ext.?,0.95,rc,-0.23,-0.83,+0.77
M55-VLA34,19:40:00.222,-30:57:39.94,0.07,0.08,11.7,2.4,13.0,2.2,NA,0.25,rc,0.21,-0.78,+0.67
M55-VLA35,19:40:14.647,-30:57:31.91,0.07,0.08,<9.1,-1.6,26.7,4.7,NA,3.22,NA,>-1.5,NA,NA
M55-VLA36,19:39:46.628,-30:58:18.60,0.07,0.08,<9.0,-0.9,21.3,4.1,NA,2.84,NA,>-2.3,NA,NA
M55-VLA37,19:40:08.276,-30:56:57.26,0.07,0.08,<7.5,0.7,17.3,3.1,NA,2.06,rh,>-1.7,NA,NA
M55-VLA38,19:40:07.112,-30:58:06.37,0.07,0.08,<7.4,-1.4,16.6,2.6,NA,1.60,rc,>-1.0,NA,NA
M55-VLA39,19:39:54.013,-30:56:17.84,0.07,0.08,<7.5,-5.3,15.5,2.9,NA,2.00,rh,>-2.0,NA,NA
M62-VLA1,17:01:13.215,-30:06:50.63,0.09,0.08,22.4,3.7,18.9,2.3,NA,0.06,rc,-0.40,-0.53,+0.57
M62-VLA2,17:01:15.541,-30:07:50.06,0.09,0.08,78.9,3.4,39.0,2.6,NA,1.16,NA,-1.81,-0.21,+0.20
M62-VLA3,17:01:22.221,-30:08:32.65,0.09,0.08,77.3,3.7,63.4,4.3,NA,2.64,NA,-0.51,-0.22,+0.21
M62-VLA4,17:01:12.789,-30:08:05.62,0.09,0.08,49.5,3.1,25.5,2.4,NA,1.28,NA,-1.71,-0.30,+0.29
M62-VLA5,17:01:11.053,-30:07:45.64,0.09,0.08,39.9,3.2,20.9,2.4,NA,1.03,NA,-1.67,-0.37,+0.36
M62-VLA6,17:01:05.540,-30:04:14.76,0.14,0.13,39.1,5.2,15.8,4.1,ext.?,3.03,NA,-2.32,-0.67,+0.68
M62-VLA7,17:01:16.806,-30:05:22.64,0.09,0.08,35.0,3.2,21.0,2.6,NA,1.66,NA,-1.32,-0.41,+0.39
M62-VLA8,17:01:09.710,-30:06:09.20,0.14,0.13,30.0,3.5,8.4,2.2,NA,0.97,NA,-2.95,-0.37,+0.51
M62-VLA9,17:01:22.141,-30:07:56.54,0.09,0.08,29.5,4.4,18.9,3.4,NA,2.28,NA,-1.16,-0.64,+0.62
M62-VLA10,17:01:06.278,-30:07:26.00,0.09,0.08,27.6,3.7,20.3,2.5,NA,1.57,NA,-0.77,-0.48,+0.49
M62-VLA11,17:01:05.552,-30:04:13.64,0.14,0.13,27.4,5.2,17.8,4.2,ext.?,3.05,NA,-1.15,-0.87,+0.82
M62-VLA12,17:01:12.508,-30:06:30.27,0.14,0.13,26.3,2.9,<6.4,5.2,NA,0.33,rh,<-1.6,NA,NA
M62-VLA13,17:01:21.650,-30:06:30.78,0.14,0.13,25.0,4.2,12.4,2.9,NA,1.90,NA,-1.82,-0.78,+0.75
M62-VLA14,17:01:16.382,-30:07:15.78,0.14,0.13,24.9,3.2,<7.4,4.2,NA,0.86,rh,<-1.1,NA,NA
M62-VLA15,17:01:07.809,-30:10:04.45,0.14,0.13,24.9,4.8,<16.2,2.0,NA,3.44,NA,<1.1,NA,NA
M62-VLA16,17:01:06.457,-30:07:41.13,0.14,0.13,24.0,3.7,<8.4,7.7,NA,1.66,NA,<-0.5,NA,NA
M62-VLA17,17:01:23.938,-30:08:12.91,0.14,0.13,23.5,4.3,<12.4,3.2,NA,2.75,NA,<0.7,NA,NA
M62-VLA18,17:01:15.562,-30:04:30.14,0.14,0.13,21.9,3.9,<8.5,3.5,NA,2.38,NA,<0.0,NA,NA
M62-VLA19,17:01:12.845,-30:08:11.26,0.14,0.13,21.7,3.3,<8.3,2.3,ext.?,1.37,NA,<-0.3,NA,NA
M62-VLA20,17:01:19.565,-30:08:15.17,0.14,0.13,21.1,3.9,<9.5,7.3,NA,2.02,NA,<0.4,NA,NA
M62-VLA21,17:01:10.826,-30:04:01.56,0.14,0.13,19.2,3.5,<10.7,-2.6,NA,2.83,NA,<0.7,NA,NA
M62-VLA22,17:01:17.728,-30:05:41.26,0.14,0.13,19.0,3.3,8.7,2.6,NA,1.53,NA,-2.02,-0.83,+0.84
M62-VLA23,17:01:10.596,-30:05:42.92,0.14,0.13,17.4,3.4,<7.6,8.0,ext.?,1.22,NA,<0.5,NA,NA
M62-VLA24,17:01:15.590,-30:06:43.94,0.14,0.13,17.3,3.3,<6.8,2.1,NA,0.57,rh,<0.2,NA,NA
M62-VLA25,17:01:02.447,-30:08:14.84,0.09,0.08,<12.3,0.4,20.2,4.0,NA,2.69,NA,>-2.1,NA,NA
M62-VLA26,17:01:11.204,-30:09:20.32,0.09,0.08,<11.5,-0.2,18.6,3.4,NA,2.55,NA,>-1.7,NA,NA
M62-VLA27,17:01:16.495,-30:08:22.70,0.09,0.08,<10.7,2.2,14.1,2.8,NA,1.74,NA,>-2.3,NA,NA
M92-VLA1,17:17:05.724,+43:08:56.87,NA,NA,184.4,2.0,112.9,2.0,ext.,0.85,rh,-1.40,-0.06,+0.06
M92-VLA2,17:17:01.263,+43:10:42.52,0.03,0.03,130.0,2.1,82.7,2.9,ext.?,2.79,NA,-1.29,-0.11,+0.11
M92-VLA3,17:17:15.920,+43:06:08.82,0.03,0.03,69.0,2.0,36.1,2.4,NA,2.54,NA,-1.86,-0.21,+0.20
M92-VLA4,17:16:58.103,+43:11:05.53,0.03,0.03,65.9,2.5,24.0,3.9,NA,3.39,NA,-2.87,-0.38,+0.41
M92-VLA5,17:17:27.200,+43:07:29.06,0.03,0.03,61.6,2.6,25.6,4.2,NA,3.67,NA,-2.54,-0.47,+0.45
M92-VLA6,17:17:02.993,+43:09:28.09,0.03,0.03,57.1,1.8,29.3,1.8,NA,1.54,NA,-1.91,-0.20,+0.19
M92-VLA7,17:17:23.781,+43:06:23.31,0.03,0.03,49.4,2.4,21.0,3.7,NA,3.47,NA,-2.49,-0.51,+0.48
M92-VLA8,17:16:49.300,+43:08:00.42,0.03,0.03,43.4,2.3,27.7,3.4,NA,3.31,NA,-1.32,-0.42,+0.37
M92-VLA9,17:17:07.403,+43:11:35.79,0.04,0.04,35.8,2.4,16.2,3.8,NA,3.44,NA,-2.31,-0.65,+0.62
M92-VLA10,17:17:06.677,+43:05:46.14,0.03,0.03,33.5,1.9,15.5,2.3,NA,2.39,NA,-2.24,-0.49,+0.44
M92-VLA11,17:16:59.096,+43:06:53.20,0.03,0.03,33.0,1.9,16.3,2.0,NA,1.98,NA,-2.04,-0.41,+0.38
M92-VLA12,17:17:02.917,+43:08:02.86,0.04,0.04,25.7,1.7,9.8,1.7,NA,0.83,rh,-2.74,-0.44,+0.47
M92-VLA13,17:17:19.867,+43:05:56.51,0.03,0.03,22.8,2.3,20.3,3.1,ext.?,3.17,NA,-0.37,-0.56,+0.52
M92-VLA14,17:17:05.357,+43:06:10.12,0.03,0.03,21.6,1.8,16.0,2.0,NA,2.02,NA,-0.88,-0.45,+0.43
M92-VLA15,17:16:56.810,+43:10:04.33,0.04,0.04,19.5,2.1,12.1,2.8,NA,2.73,NA,-1.47,-0.83,+0.71
M92-VLA16,17:16:56.929,+43:06:10.03,0.04,0.04,19.2,2.1,10.1,2.6,NA,2.76,NA,-1.92,-0.81,+0.75
M92-VLA17,17:17:24.284,+43:06:36.02,0.04,0.04,18.7,2.4,<11.0,1.1,NA,3.45,NA,<0.5,NA,NA
M92-VLA18,17:16:57.685,+43:06:05.18,0.04,0.04,18.4,2.0,<7.7,4.1,NA,2.73,NA,<-0.5,NA,NA
M92-VLA19,17:17:08.762,+43:05:43.62,0.04,0.04,17.2,1.9,<6.9,3.8,NA,2.44,NA,<-0.6,NA,NA
M92-VLA20,17:16:53.690,+43:09:37.65,0.04,0.04,16.5,2.2,11.2,2.9,NA,2.91,NA,-1.24,-0.96,+0.83
M92-VLA21,17:17:19.884,+43:05:55.80,0.04,0.04,16.1,2.3,<9.4,0.1,ext.?,3.18,NA,<0.6,NA,NA
M92-VLA22,17:17:01.037,+43:10:27.24,0.04,0.04,15.8,2.1,<7.6,7.7,NA,2.58,NA,<0.0,NA,NA
M92-VLA23,17:17:06.696,+43:09:30.53,0.03,0.03,15.6,1.8,9.9,1.9,NA,1.36,NA,-1.37,-0.71,+0.63
M92-VLA24,17:17:10.005,+43:11:14.40,0.04,0.04,15.6,2.2,<9.8,4.7,NA,3.12,NA,<0.8,NA,NA
M92-VLA25,17:16:59.415,+43:07:22.10,0.04,0.04,15.1,1.9,9.9,1.9,NA,1.66,NA,-1.27,-0.72,+0.66
M92-VLA26,17:17:23.192,+43:08:16.67,0.04,0.04,14.9,2.1,9.3,2.8,NA,2.88,NA,-1.48,-1.02,+0.91
M92-VLA27,17:17:19.850,+43:05:57.53,0.04,0.04,14.5,2.3,<9.4,-0.6,ext.?,3.16,NA,<0.9,NA,NA
M92-VLA28,17:17:01.773,+43:05:07.56,0.04,0.04,14.4,2.2,<9.3,5.7,NA,3.20,NA,<0.9,NA,NA
M92-VLA29,17:17:06.587,+43:05:48.81,0.04,0.04,14.3,1.9,11.6,2.2,ext.?,2.35,NA,-0.66,-0.74,+0.67
M92-VLA30,17:17:06.358,+43:08:26.51,0.04,0.04,13.7,1.7,<4.9,3.9,NA,0.35,rh,<-0.8,NA,NA
M92-VLA31,17:17:05.035,+43:08:41.55,0.04,0.04,13.7,1.8,<5.0,2.6,NA,0.69,rh,<-0.6,NA,NA
M92-VLA32,17:16:53.974,+43:07:14.77,0.04,0.04,12.8,2.0,<7.4,5.1,NA,2.62,NA,<0.7,NA,NA
M92-VLA33,17:17:01.612,+43:06:04.10,0.04,0.04,12.7,1.9,<6.7,4.0,NA,2.34,NA,<0.4,NA,NA
M92-VLA34,17:17:10.937,+43:06:57.57,0.04,0.04,12.4,1.8,7.6,1.7,NA,1.36,NA,-1.48,-0.84,+0.77
M92-VLA35,17:16:57.783,+43:07:56.00,0.04,0.04,11.5,1.8,<5.9,1.1,NA,1.77,NA,<0.4,NA,NA
M92-VLA36,17:16:53.049,+43:06:17.47,0.04,0.04,11.4,2.3,<9.3,-3.5,NA,3.22,NA,<1.2,NA,NA
M92-VLA37,17:17:04.379,+43:05:05.16,0.04,0.04,11.3,2.2,<9.0,2.0,NA,3.12,NA,<1.2,NA,NA
M92-VLA38,17:17:15.116,+43:05:28.00,0.04,0.04,10.8,2.1,<8.7,3.0,NA,3.03,NA,<1.2,NA,NA
M92-VLA39,17:17:17.642,+43:06:24.86,0.04,0.04,10.6,2.0,<7.1,0.1,NA,2.55,NA,<1.0,NA,NA
M92-VLA40,17:17:01.007,+43:05:33.35,0.04,0.04,10.4,2.0,<8.2,1.4,NA,2.85,NA,<1.1,NA,NA
M92-VLA41,17:16:55.903,+43:08:33.44,0.04,0.04,10.2,1.9,<6.5,3.8,NA,2.14,NA,<0.9,NA,NA
M92-VLA42,17:16:58.758,+43:09:54.39,0.04,0.04,10.1,1.9,<7.0,2.9,NA,2.36,NA,<1.0,NA,NA
M92-VLA43,17:17:01.674,+43:06:36.61,0.04,0.04,10.0,1.8,7.0,2.0,NA,1.87,NA,-1.15,-1.08,+0.96
M92-VLA44,17:17:10.208,+43:06:58.14,0.04,0.04,9.9,1.8,8.2,1.7,NA,1.29,NA,-0.59,-0.86,+0.80
M92-VLA45,17:17:12.042,+43:09:47.98,0.04,0.04,9.4,1.8,7.6,1.9,NA,1.85,NA,-0.72,-1.02,+0.89
M92-VLA46,17:17:03.132,+43:06:26.20,0.04,0.04,9.3,1.8,<5.9,0.3,NA,1.89,NA,<0.9,NA,NA
M92-VLA47,17:17:13.908,+43:07:24.37,0.04,0.04,9.1,1.8,<5.4,-0.5,NA,1.40,NA,<0.8,NA,NA
M92-VLA48,17:17:09.818,+43:05:48.51,0.03,0.03,6.8,1.8,11.7,2.3,NA,2.38,NA,0.68,-0.66,+0.39
M92-VLA49,17:17:00.450,+43:10:56.96,0.03,0.03,<6.7,-2.9,17.6,3.1,NA,3.07,NA,>-1.4,NA,NA
M92-VLA50,17:17:03.106,+43:11:16.05,0.03,0.03,<6.8,1.7,17.0,3.4,NA,3.21,NA,>-2.8,NA,NA
M92-VLA51,17:17:13.886,+43:05:06.05,0.03,0.03,<6.7,-1.2,16.6,3.3,NA,3.27,NA,>-2.7,NA,NA
M92-VLA52,17:17:20.125,+43:09:52.70,0.03,0.03,<6.4,-0.3,14.8,2.9,NA,2.89,NA,>-2.5,NA,NA
M92-VLA53,17:17:07.422,+43:05:43.82,0.03,0.03,<5.8,-1.4,12.4,2.2,NA,2.42,NA,>-1.6,NA,NA
M92-VLA54,17:16:57.695,+43:07:14.89,0.03,0.03,<5.5,-0.1,12.1,2.0,NA,1.99,NA,>-1.2,NA,NA
M92-VLA55,17:16:55.457,+43:08:40.42,0.03,0.03,<5.7,2.8,11.8,2.2,NA,2.24,NA,>-2.0,NA,NA
M92-VLA56,17:16:58.536,+43:08:27.16,0.03,0.03,<5.4,0.2,10.6,1.9,NA,1.65,NA,>-1.8,NA,NA
M92-VLA57,17:17:11.826,+43:09:31.64,0.03,0.03,<5.3,-1.0,9.6,1.9,NA,1.59,NA,>-2.6,NA,NA
M107-VLA1,16:32:24.751,-13:01:19.02,NA,NA,5059.0,10.6,3613.9,12.4,ext.,2.58,NA,-1.00,-0.01,+0.01
M107-VLA2,16:32:23.274,-13:04:53.52,0.03,0.04,443.4,2.9,402.6,3.4,NA,2.67,NA,-0.29,-0.03,+0.03
M107-VLA3,16:32:26.211,-12:59:55.74,0.03,0.04,331.1,4.0,222.7,6.0,NA,3.57,NA,-1.18,-0.09,+0.09
M107-VLA4,16:32:28.699,-13:03:18.01,0.03,0.04,149.3,2.7,110.0,2.6,NA,0.77,rh,-0.91,-0.09,+0.09
M107-VLA5,16:32:25.109,-13:04:48.54,0.03,0.04,60.0,2.8,29.9,2.8,NA,2.28,NA,-2.09,-0.33,+0.30
M107-VLA6,16:32:41.539,-13:01:55.59,0.03,0.04,59.1,2.8,41.6,3.2,NA,2.69,NA,-1.05,-0.28,+0.27
M107-VLA7,16:32:36.244,-13:04:55.19,0.03,0.04,47.3,2.5,20.7,2.5,NA,2.00,NA,-2.49,-0.41,+0.38
M107-VLA8,16:32:17.882,-13:02:37.40,0.03,0.04,35.2,3.4,33.8,4.7,NA,3.46,NA,-0.15,-0.54,+0.50
M107-VLA9,16:32:41.877,-13:04:01.03,0.03,0.04,31.4,2.8,21.3,3.1,NA,2.56,NA,-1.19,-0.55,+0.50
M107-VLA10,16:32:37.562,-13:04:54.33,0.04,0.06,28.3,2.5,9.5,2.6,NA,2.18,NA,-2.90,-0.41,+0.56
M107-VLA11,16:32:29.792,-13:06:28.64,0.04,0.06,27.6,3.4,13.0,4.3,NA,3.29,NA,-2.20,-0.80,+0.86
M107-VLA12,16:32:45.124,-13:02:59.91,0.04,0.06,26.9,3.3,<12.0,7.8,NA,3.24,NA,<-0.2,NA,NA
M107-VLA13,16:32:37.312,-13:03:44.39,0.03,0.04,26.0,2.4,15.0,2.2,ext.?,1.42,rh,-1.68,-0.56,+0.51
M107-VLA14,16:32:20.557,-13:05:40.62,0.04,0.06,22.9,3.5,<15.6,6.4,NA,3.68,NA,<1.0,NA,NA
M107-VLA15,16:32:25.348,-13:00:24.43,0.04,0.06,22.3,3.8,<15.5,-8.7,NA,3.24,NA,<1.2,NA,NA
M107-VLA16,16:32:20.076,-13:03:11.78,0.04,0.06,20.9,2.7,19.2,3.4,NA,2.87,NA,-0.31,-0.71,+0.65
M107-VLA17,16:32:30.402,-13:00:40.78,0.04,0.06,20.4,3.1,<9.5,6.5,NA,2.57,NA,<0.2,NA,NA
M107-VLA18,16:32:28.577,-13:06:16.98,0.04,0.06,20.3,3.0,<11.4,0.3,NA,3.16,NA,<0.6,NA,NA
M107-VLA19,16:32:30.758,-13:03:42.03,0.03,0.04,20.1,2.4,13.8,2.1,NA,0.54,rc,-1.14,-0.61,+0.58
M107-VLA20,16:32:19.881,-13:01:41.40,0.04,0.06,20.1,3.3,<13.4,5.4,NA,3.30,NA,<1.1,NA,NA
M107-VLA21,16:32:36.639,-13:00:04.65,0.04,0.06,19.8,3.2,<12.5,2.5,NA,3.36,NA,<0.9,NA,NA
M107-VLA22,16:32:28.680,-13:02:04.99,0.04,0.06,19.0,2.5,<7.7,-0.6,NA,1.38,rh,<-0.3,NA,NA
M107-VLA23,16:32:21.888,-13:05:33.26,0.04,0.06,18.0,3.2,<12.9,-3.9,NA,3.36,NA,<1.2,NA,NA
M107-VLA24,16:32:18.958,-13:04:47.20,0.04,0.06,17.9,3.3,<13.9,3.6,NA,3.51,NA,<1.3,NA,NA
M107-VLA25,16:32:43.366,-13:02:08.67,0.04,0.06,17.7,3.1,<10.9,-3.2,NA,3.00,NA,<1.0,NA,NA
M107-VLA26,16:32:40.561,-13:05:27.14,0.04,0.06,17.5,3.2,<11.1,-4.3,NA,3.07,NA,<1.1,NA,NA
M107-VLA27,16:32:31.361,-13:01:51.58,0.04,0.06,16.9,2.8,<7.4,3.8,NA,1.37,rh,<0.2,NA,NA
M107-VLA28,16:32:32.012,-13:05:02.72,0.04,0.06,16.7,2.6,<7.7,1.7,NA,1.82,NA,<0.2,NA,NA
M107-VLA29,16:32:44.242,-13:02:13.01,0.04,0.06,16.7,3.0,<11.6,-4.8,NA,3.18,NA,<1.2,NA,NA
M107-VLA30,16:32:20.760,-13:04:19.15,0.04,0.06,16.7,3.2,<10.7,-3.3,NA,2.92,NA,<1.1,NA,NA
M107-VLA31,16:32:41.219,-13:01:30.51,0.04,0.06,16.6,2.8,<10.2,1.2,NA,2.85,NA,<0.9,NA,NA
M107-VLA32,16:32:40.832,-13:00:40.09,0.04,0.06,16.5,3.2,<12.9,-2.1,NA,3.36,NA,<1.3,NA,NA
M107-VLA33,16:32:30.480,-13:01:14.06,0.04,0.06,16.3,3.0,<9.0,5.2,NA,2.02,NA,<0.8,NA,NA
M107-VLA34,16:32:37.141,-13:00:18.30,0.04,0.06,16.2,3.1,<12.1,-1.5,NA,3.19,NA,<1.3,NA,NA
M107-VLA35,16:32:35.368,-13:02:05.47,0.04,0.06,16.1,2.7,<6.9,3.1,NA,1.42,rh,<0.2,NA,NA
M107-VLA36,16:32:44.473,-13:03:38.64,0.04,0.06,15.8,3.0,<11.0,-0.1,NA,3.10,NA,<1.2,NA,NA
M107-VLA37,16:32:23.465,-13:03:50.37,0.04,0.06,15.4,2.5,<8.0,3.2,NA,2.13,NA,<0.6,NA,NA
M107-VLA38,16:32:32.131,-13:02:37.49,0.04,0.06,15.3,2.4,<6.7,6.0,NA,0.61,rh,<0.0,NA,NA
M107-VLA39,16:32:30.876,-13:05:49.82,0.04,0.06,15.3,2.7,<9.7,-1.0,NA,2.61,NA,<1.0,NA,NA
M107-VLA40,16:32:27.868,-13:04:10.08,0.04,0.06,14.9,2.5,11.4,2.4,NA,1.35,rh,-0.85,-0.89,+0.82
M107-VLA41,16:32:38.751,-13:01:29.48,0.04,0.06,14.5,2.7,<8.7,0.2,NA,2.41,NA,<1.0,NA,NA
M107-VLA42,16:32:37.429,-13:03:38.80,0.04,0.06,14.2,2.4,<6.9,-0.3,NA,1.42,rh,<0.5,NA,NA
M107-VLA43,16:32:38.335,-13:02:05.66,0.04,0.06,14.0,2.6,<7.5,0.7,NA,1.94,NA,<0.8,NA,NA
M107-VLA44,16:32:37.279,-13:03:46.10,0.04,0.06,12.8,2.3,<6.8,3.3,ext.?,1.43,rh,<0.7,NA,NA
M107-VLA45,16:32:23.634,-13:04:14.85,0.04,0.06,12.8,2.5,<8.2,-1.8,NA,2.25,NA,<1.0,NA,NA
M107-VLA46,16:32:36.867,-13:02:46.93,0.04,0.06,12.7,2.2,<6.5,-2.7,NA,1.30,rh,<0.6,NA,NA
M107-VLA47,16:32:31.958,-13:03:59.21,0.04,0.06,12.7,2.4,<6.4,-1.5,NA,0.76,rh,<0.7,NA,NA
M107-VLA48,16:32:30.024,-13:03:23.00,0.04,0.06,12.4,2.3,<6.4,-0.2,NA,0.47,rc,<0.7,NA,NA
M107-VLA49,16:32:42.090,-13:05:44.31,0.03,0.04,<10.2,-5.0,29.9,4.7,NA,3.54,NA,>-0.7,NA,NA
M107-VLA50,16:32:46.369,-13:03:59.80,0.03,0.04,<10.0,2.0,26.4,5.0,NA,3.62,NA,>-2.1,NA,NA
M107-VLA51,16:32:43.332,-13:00:48.80,0.03,0.04,<10.6,-1.0,25.8,5.0,NA,3.69,NA,>-2.2,NA,NA
M107-VLA52,16:32:20.783,-13:05:25.96,0.03,0.04,<9.5,-2.4,23.5,4.6,NA,3.48,NA,>-2.5,NA,NA
M107-VLA53,16:32:24.457,-13:05:57.80,0.03,0.04,<9.4,-2.3,23.2,4.2,NA,3.28,NA,>-1.6,NA,NA
M107-VLA54,16:32:19.005,-13:04:43.65,0.03,0.04,<9.7,0.0,22.6,4.2,NA,3.47,NA,>-1.8,NA,NA
M107-VLA55,16:32:23.459,-13:02:16.58,0.03,0.04,<10.4,0.1,20.5,3.6,NA,2.26,NA,>-1.5,NA,NA
M107-VLA56,16:32:33.582,-13:00:08.37,0.03,0.04,<9.2,-5.9,20.4,4.0,NA,3.12,NA,>-2.4,NA,NA
M107-VLA57,16:32:24.412,-13:02:39.62,0.03,0.04,<8.6,-3.8,18.0,2.8,NA,1.90,NA,>-1.0,NA,NA
M107-VLA58,16:32:37.288,-13:05:57.30,0.03,0.04,<9.1,0.1,17.8,3.5,NA,3.03,NA,>-2.3,NA,NA
M107-VLA59,16:32:24.234,-13:02:54.46,0.03,0.04,<7.8,2.3,17.0,2.7,NA,1.88,NA,>-1.0,NA,NA
M107-VLA60,16:32:34.494,-13:05:56.33,0.03,0.04,<8.8,-1.3,16.9,3.2,NA,2.79,NA,>-2.0,NA,NA
M107-VLA61,16:32:40.440,-13:02:36.10,0.03,0.04,<8.3,0.7,16.7,2.7,NA,2.18,NA,>-1.2,NA,NA
M107-VLA62,16:32:42.059,-13:02:18.13,0.03,0.04,<8.2,-1.0,16.5,3.0,NA,2.65,NA,>-1.8,NA,NA
M107-VLA63,16:32:32.863,-13:05:38.60,0.03,0.04,<8.2,-5.3,15.3,2.9,NA,2.43,NA,>-2.2,NA,NA
M107-VLA64,16:32:23.810,-13:02:51.07,0.03,0.04,<7.8,-0.3,15.2,2.9,NA,2.00,NA,>-2.2,NA,NA
M107-VLA65,16:32:40.945,-13:03:13.02,0.03,0.04,<7.4,-0.9,14.9,2.7,NA,2.21,NA,>-1.8,NA,NA
M107-VLA66,16:32:32.951,-13:03:09.72,0.03,0.04,<6.8,-0.8,14.1,2.3,NA,0.27,rc,>-1.2,NA,NA
M107-VLA67,16:32:34.347,-13:00:59.36,0.03,0.04,<8.1,1.8,14.0,2.7,NA,2.32,NA,>-2.3,NA,NA
M107-VLA68,16:32:32.791,-13:04:52.60,0.03,0.04,<7.3,-1.8,13.6,2.4,NA,1.67,rh,>-1.7,NA,NA
M107-VLA69,16:32:39.088,-13:01:56.98,0.03,0.04,<7.5,5.5,13.3,2.5,NA,2.17,NA,>-2.1,NA,NA
M107-VLA70,16:32:28.984,-13:02:11.34,0.03,0.04,<7.6,-0.8,12.9,2.5,NA,1.25,rh,>-2.4,NA,NA
M107-VLA71,16:32:30.069,-13:03:36.10,0.03,0.04,<6.9,-3.6,12.2,2.2,NA,0.58,rh,>-1.9,NA,NA
M107-VLA72,16:32:29.922,-13:03:32.20,0.03,0.04,<7.0,0.3,12.0,2.2,NA,0.56,rc,>-2.0,NA,NA
M107-VLA73,16:32:29.265,-13:03:58.49,0.03,0.04,<7.0,0.0,11.5,2.3,NA,0.98,rh,>-2.6,NA,NA
M107-VLA74,16:32:31.100,-13:03:45.53,0.03,0.04,<7.2,4.1,11.2,2.1,NA,0.56,rc,>-2.3,NA,NA
N6304-VLA1,17:14:25.311,-29:25:28.31,0.05,0.06,124.0,5.4,102.7,7.1,NA,2.84,NA,-0.55,-0.24,+0.23
N6304-VLA2,17:14:43.462,-29:25:10.64,0.05,0.06,98.8,5.6,75.9,9.8,NA,3.78,NA,-0.79,-0.44,+0.40
N6304-VLA3,17:14:33.106,-29:26:34.48,0.05,0.06,97.1,4.6,58.8,4.3,NA,1.17,rh,-1.44,-0.25,+0.25
N6304-VLA4,17:14:27.393,-29:24:39.28,0.05,0.06,77.4,5.3,50.9,8.9,NA,3.30,NA,-1.27,-0.61,+0.52
N6304-VLA5,17:14:20.295,-29:28:17.42,0.06,0.09,37.1,4.6,<18.7,12.3,NA,3.04,NA,<0.1,NA,NA
N6304-VLA6,17:14:38.598,-29:28:59.60,0.06,0.09,32.9,4.1,<14.0,15.2,NA,2.03,NA,<-0.3,NA,NA
N6304-VLA7,17:14:38.622,-29:25:35.05,0.06,0.09,31.0,4.7,25.7,5.8,NA,2.67,NA,-0.63,-0.90,+0.79
N6304-VLA8,17:14:20.988,-29:25:47.40,0.06,0.09,29.4,5.2,<23.8,7.1,NA,3.41,NA,<1.4,NA,NA
N6304-VLA9,17:14:20.662,-29:25:17.35,0.06,0.09,28.8,5.6,<29.9,2.3,NA,3.78,NA,<1.5,NA,NA
N6304-VLA10,17:14:44.970,-29:26:48.19,0.06,0.09,28.3,5.0,<21.5,7.2,NA,3.31,NA,<1.3,NA,NA
N6304-VLA11,17:14:23.835,-29:27:11.29,0.06,0.09,27.6,4.1,19.1,4.6,NA,2.17,NA,-1.15,-0.92,+0.81
N6304-VLA12,17:14:25.511,-29:30:47.93,0.06,0.09,26.8,5.4,<26.5,2.6,NA,3.51,NA,<1.5,NA,NA
N6304-VLA13,17:14:43.906,-29:29:29.03,0.06,0.09,26.2,5.2,<23.5,2.5,NA,3.40,NA,<1.4,NA,NA
N6304-VLA14,17:14:34.327,-29:30:07.31,0.06,0.09,23.8,4.5,<18.1,-3.5,NA,2.45,NA,<1.3,NA,NA
N6304-VLA15,17:14:27.102,-29:29:49.56,0.06,0.09,22.0,4.4,<16.6,-8.0,NA,2.46,NA,<1.3,NA,NA
N6304-VLA16,17:14:23.615,-29:28:48.37,0.06,0.09,21.3,4.2,<15.2,14.7,NA,2.41,NA,<1.3,NA,NA
N6304-VLA17,17:14:21.129,-29:25:21.31,0.05,0.06,<17.3,-8.0,54.3,9.3,NA,3.65,NA,>-1.1,NA,NA
N6304-VLA18,17:14:27.337,-29:24:45.87,0.05,0.06,<15.9,11.1,39.6,7.7,NA,3.20,NA,>-2.2,NA,NA
N6304-VLA19,17:14:29.997,-29:30:31.17,0.05,0.06,<14.5,-3.3,35.0,6.9,NA,2.85,NA,>-2.3,NA,NA
N6304-VLA20,17:14:20.952,-29:29:00.23,0.05,0.06,<14.0,-1.9,32.5,6.3,NA,3.10,NA,>-2.1,NA,NA
N6304-VLA21,17:14:41.042,-29:27:52.30,0.05,0.06,<12.3,0.6,25.5,4.9,NA,2.20,NA,>-1.9,NA,NA
N6304-VLA22,17:14:40.216,-29:28:41.12,0.05,0.06,<13.2,3.9,24.9,5.0,NA,2.21,NA,>-2.3,NA,NA
N6304-VLA23,17:14:24.420,-29:27:53.24,0.05,0.06,<11.7,4.8,22.7,4.3,NA,1.96,NA,>-1.9,NA,NA
N6304-VLA24,17:14:30.180,-29:28:38.83,0.05,0.06,<11.2,2.3,18.8,3.7,NA,1.06,rh,>-2.2,NA,NA
N6325-VLA1,17:17:47.595,-23:47:59.92,0.03,0.05,141.9,2.8,85.8,5.3,NA,3.35,NA,-1.44,-0.19,+0.18
N6325-VLA2,17:17:56.665,-23:44:13.66,0.03,0.05,112.6,2.1,102.4,2.5,NA,1.83,NA,-0.27,-0.09,+0.09
N6325-VLA3,17:17:59.955,-23:49:30.88,0.03,0.05,82.8,3.0,103,6.3,NA,3.56,NA,0.62,-0.21,+0.20
N6325-VLA4,17:18:00.997,-23:47:46.46,0.03,0.05,63.4,2.2,40.2,2.7,NA,1.86,NA,-1.31,-0.22,+0.21
N6325-VLA5,17:18:13.864,-23:46:27.51,0.03,0.05,56.0,2.8,45.7,5.2,NA,3.39,NA,-0.61,-0.38,+0.35
N6325-VLA6,17:17:48.327,-23:46:55.53,0.03,0.05,40.5,2.4,23.9,3.5,NA,2.67,NA,-1.56,-0.49,+0.44
N6325-VLA7,17:17:51.400,-23:47:32.68,0.03,0.05,38.5,2.4,18.3,3.2,NA,2.39,NA,-2.18,-0.56,+0.50
N6325-VLA8,17:18:00.934,-23:44:13.58,0.03,0.05,36.6,2.1,20.8,2.5,NA,1.78,NA,-1.64,-0.40,+0.37
N6325-VLA9,17:18:06.491,-23:45:31.83,0.03,0.05,36.1,2.2,18.1,2.6,NA,1.72,NA,-2.02,-0.48,+0.44
N6325-VLA10,17:17:50.592,-23:47:46.57,0.04,0.07,35.8,2.4,16.0,3.7,NA,2.68,NA,-2.33,-0.64,+0.61
N6325-VLA11,17:18:08.647,-23:44:43.96,0.03,0.05,33.9,2.1,28.6,3.1,NA,2.48,NA,-0.51,-0.37,+0.35
N6325-VLA12,17:17:45.418,-23:47:44.67,0.04,0.07,30.3,3.0,<18.0,0.7,NA,3.62,NA,<0.3,NA,NA
N6325-VLA13,17:17:55.729,-23:46:40.10,0.03,0.05,26.8,2.0,15.3,2.3,NA,1.07,NA,-1.66,-0.52,+0.47
N6325-VLA14,17:18:02.386,-23:43:07.03,0.03,0.05,24.7,2.4,22.8,3.7,NA,2.94,NA,-0.28,-0.59,+0.53
N6325-VLA15,17:17:56.169,-23:46:13.70,0.03,0.05,24.4,2.0,15.4,2.1,NA,0.75,NA,-1.34,-0.49,+0.45
N6325-VLA16,17:17:46.156,-23:47:08.22,0.04,0.07,23.8,2.7,16.0,4.5,NA,3.21,NA,-1.31,-1.00,+0.84
N6325-VLA17,17:17:54.608,-23:46:36.83,0.03,0.05,22.9,2.0,13.8,2.4,NA,1.24,NA,-1.51,-0.62,+0.54
N6325-VLA18,17:18:04.171,-23:44:21.07,0.03,0.05,22.6,2.2,16.5,2.6,NA,1.97,NA,-0.94,-0.57,+0.53
N6325-VLA19,17:17:59.420,-23:45:06.91,0.03,0.05,22.2,1.9,13.3,2.2,NA,0.85,NA,-1.52,-0.59,+0.52
N6325-VLA20,17:17:55.643,-23:45:28.79,0.03,0.05,20.9,1.9,14.3,2.2,NA,0.95,NA,-1.13,-0.55,+0.50
N6325-VLA21,17:18:02.176,-23:44:41.28,0.04,0.07,20.8,2.0,7.0,2.3,NA,1.44,NA,-2.78,-0.49,+0.64
N6325-VLA22,17:17:47.718,-23:44:27.27,0.04,0.07,19.1,2.6,<12.2,9.0,ext.?,3.03,NA,<0.7,NA,NA
N6325-VLA23,17:18:10.104,-23:43:48.92,0.04,0.07,18.8,2.7,<13.7,3.6,NA,3.29,NA,<1.1,NA,NA
N6325-VLA24,17:18:11.358,-23:45:43.38,0.04,0.07,18.4,2.4,12.0,3.7,NA,2.79,NA,-1.39,-1.06,+0.92
N6325-VLA25,17:17:45.200,-23:47:48.08,0.04,0.07,18.2,3.0,<18.9,-0.8,NA,3.70,NA,<1.4,NA,NA
N6325-VLA26,17:17:49.168,-23:43:29.11,0.04,0.07,17.0,2.8,20.0,4.9,NA,3.38,NA,0.24,-0.97,+0.74
N6325-VLA27,17:18:08.197,-23:42:54.29,0.04,0.07,17.0,2.9,<17.2,-1.2,NA,3.68,NA,<1.4,NA,NA
N6325-VLA28,17:17:55.113,-23:47:30.28,0.04,0.07,16.7,2.1,<8.1,9.7,NA,1.81,NA,<0.0,NA,NA
N6325-VLA29,17:17:56.943,-23:48:00.23,0.04,0.07,16.6,2.3,<8.7,0.7,NA,2.11,NA,<0.3,NA,NA
N6325-VLA30,17:17:54.957,-23:44:46.58,0.04,0.07,15.8,2.1,10.0,2.4,NA,1.53,NA,-1.40,-0.88,+0.78
N6325-VLA31,17:17:58.208,-23:44:46.04,0.04,0.07,15.6,2.0,10.0,2.2,NA,1.21,NA,-1.35,-0.82,+0.72
N6325-VLA32,17:18:09.221,-23:47:02.03,0.04,0.07,14.9,2.3,11.0,3.3,NA,2.53,NA,-1.04,-1.11,+0.95
N6325-VLA33,17:17:49.177,-23:44:16.09,0.04,0.07,14.4,2.4,<11.0,4.7,NA,2.85,NA,<1.2,NA,NA
N6325-VLA34,17:17:47.714,-23:44:28.37,0.04,0.07,13.8,2.5,<12.3,5.4,ext.?,3.02,NA,<1.3,NA,NA
N6325-VLA35,17:18:08.448,-23:46:31.86,0.04,0.07,13.7,2.1,12.0,2.9,NA,2.19,NA,-0.50,-0.96,+0.81
N6325-VLA36,17:17:57.547,-23:43:09.38,0.04,0.07,13.5,2.5,<10.6,5.4,NA,2.83,NA,<1.2,NA,NA
N6325-VLA37,17:17:49.298,-23:45:14.59,0.04,0.07,13.4,2.2,<9.3,6.3,NA,2.38,NA,<1.0,NA,NA
N6325-VLA38,17:18:06.778,-23:46:31.61,0.04,0.07,13.4,2.1,<7.9,1.7,NA,1.82,NA,<0.7,NA,NA
N6325-VLA39,17:17:51.497,-23:47:38.56,0.04,0.07,13.1,2.3,13.0,3.1,NA,2.44,NA,-0.16,-0.96,+0.81
N6325-VLA40,17:18:05.863,-23:43:10.14,0.04,0.07,13.1,2.5,<12.3,4.0,NA,3.18,NA,<1.3,NA,NA
N6325-VLA41,17:17:51.527,-23:44:32.91,0.04,0.07,12.5,2.2,<8.5,3.3,NA,2.25,NA,<1.0,NA,NA
N6325-VLA42,17:18:00.338,-23:48:15.25,0.04,0.07,12.5,2.3,<9.4,4.9,NA,2.31,NA,<1.1,NA,NA
N6325-VLA43,17:18:01.534,-23:44:15.44,0.04,0.07,11.9,2.1,<7.4,3.4,NA,1.78,NA,<0.9,NA,NA
N6325-VLA44,17:17:50.228,-23:47:36.53,0.04,0.07,11.8,2.4,<10.4,-0.2,NA,2.63,NA,<1.3,NA,NA
N6325-VLA45,17:17:55.475,-23:47:38.37,0.04,0.07,11.6,2.1,<8.3,4.9,NA,1.88,NA,<1.1,NA,NA
N6325-VLA46,17:17:59.782,-23:48:09.17,0.04,0.07,11.5,2.3,<9.2,-8.5,NA,2.20,NA,<1.2,NA,NA
N6325-VLA47,17:17:57.310,-23:43:52.39,0.04,0.07,11.4,2.2,<8.5,1.6,NA,2.13,NA,<1.1,NA,NA
N6325-VLA48,17:18:02.080,-23:44:37.46,0.04,0.07,11.3,2.0,<7.0,2.3,NA,1.49,NA,<0.9,NA,NA
N6325-VLA49,17:17:58.269,-23:43:43.54,0.04,0.07,10.6,2.1,<8.1,-1.2,NA,2.24,NA,<1.1,NA,NA
N6325-VLA50,17:17:56.747,-23:46:12.39,0.04,0.07,10.0,1.9,<6.4,1.8,NA,0.62,rh,<0.9,NA,NA
N6325-VLA51,17:18:03.588,-23:46:30.09,0.04,0.07,9.9,2.0,11.0,2.3,NA,1.14,NA,0.13,-0.85,+0.69
N6325-VLA52,17:18:03.333,-23:45:21.74,0.04,0.07,9.5,1.9,<6.4,1.7,NA,1.12,NA,<0.9,NA,NA
N6325-VLA53,17:17:53.239,-23:49:14.14,0.03,0.05,<8.8,-3.7,33.6,6.0,NA,3.55,NA,>-2.4,NA,NA
N6325-VLA54,17:17:43.692,-23:46:27.28,0.03,0.05,<8.6,-0.2,32.0,5.7,NA,3.58,NA,>-2.2,NA,NA
N6325-VLA55,17:18:12.738,-23:47:53.47,0.03,0.05,<9.0,1.2,31.9,6.2,NA,3.65,NA,>-3.1,NA,NA
N6325-VLA56,17:18:14.479,-23:46:01.94,0.03,0.05,<8.2,-2.7,29.1,5.4,NA,3.49,NA,>-2.7,NA,NA
N6325-VLA57,17:17:45.165,-23:44:52.35,0.03,0.05,<8.1,5.4,26.5,5.1,NA,3.39,NA,>-2.9,NA,NA
N6325-VLA58,17:17:46.295,-23:45:02.16,0.03,0.05,<7.5,5.1,25.1,4.2,NA,3.10,NA,>-1.0,NA,NA
N6325-VLA59,17:18:09.276,-23:46:49.82,0.03,0.05,<7.0,1.5,16.7,3.2,NA,2.46,NA,>-2.2,NA,NA
N6325-VLA60,17:18:10.047,-23:45:25.69,0.03,0.05,<6.9,0.3,16.3,3.2,NA,2.54,NA,>-2.5,NA,NA
N6325-VLA61,17:17:56.429,-23:44:36.66,0.03,0.05,<6.0,-2.3,12.9,2.3,NA,1.49,NA,>-1.6,NA,NA
N6325-VLA62,17:18:01.890,-23:46:53.21,0.03,0.05,<6.0,3.0,11.6,2.2,NA,1.11,NA,>-2.1,NA,NA
N6325-VLA63,17:18:00.505,-23:45:49.44,0.03,0.05,<5.6,-2.7,11.0,2.0,NA,0.33,rh,>-1.8,NA,NA
N6440-VLA1,17:48:47.962,-20:19:59.11,0.05,0.06,5072.3,3.7,3260.9,3.9,NA,1.97,NA,-1.26,-0.01,+0.01
N6440-VLA2,17:48:46.319,-20:21:36.35,0.07,0.08,2206.0,3.2,1316.1,3.3,NA,1.50,NA,-1.47,-0.01,+0.01
N6440-VLA3,17:48:52.046,-20:21:53.21,0.07,0.08,289.3,2.8,219.4,2.6,NA,0.31,rh,-0.79,-0.04,+0.04
N6440-VLA4,17:48:55.325,-20:19:11.82,0.05,0.06,114.1,3.7,80.8,4.0,NA,2.50,NA,-0.99,-0.17,+0.17
N6440-VLA5,17:48:49.000,-20:22:59.61,0.05,0.06,104.8,3.2,90.7,3.8,NA,1.63,NA,-0.42,-0.15,+0.15
N6440-VLA6,17:48:52.685,-20:21:39.62,0.05,0.06,76.8,2.9,37.8,2.8,NA,0.04,rc,-2.03,-0.24,+0.23
N6440-VLA7,17:48:42.207,-20:22:33.91,0.05,0.06,53.8,3.4,32.5,4.7,NA,2.64,NA,-1.49,-0.49,+0.44
N6440-VLA8,17:48:42.641,-20:20:24.84,0.05,0.06,46.8,3.4,33.9,4.5,NA,2.65,NA,-0.96,-0.47,+0.42
N6440-VLA9,17:48:51.274,-20:18:34.28,0.07,0.08,41.6,3.5,24.4,5.7,NA,3.06,NA,-1.64,-0.80,+0.68
N6440-VLA10,17:48:38.060,-20:21:42.56,0.07,0.08,33.1,3.9,<22.2,13.8,NA,3.43,NA,<0.7,NA,NA
N6440-VLA11,17:49:00.993,-20:22:16.31,0.05,0.06,26.9,2.9,29.3,3.8,NA,2.05,NA,0.22,-0.50,+0.48
N6440-VLA12,17:49:04.055,-20:24:06.04,0.07,0.08,25.7,4.2,<26.5,16.6,NA,3.64,NA,<1.4,NA,NA
N6440-VLA13,17:48:45.592,-20:24:06.63,0.07,0.08,24.5,3.8,<17.5,-5.9,NA,3.00,NA,<1.1,NA,NA
N6440-VLA14,17:48:41.580,-20:22:56.32,0.07,0.08,23.9,3.9,<16.6,3.3,NA,2.92,NA,<1.1,NA,NA
N6440-VLA15,17:49:00.459,-20:22:53.77,0.07,0.08,21.3,3.3,<11.8,2.0,NA,2.22,NA,<0.5,NA,NA
N6440-VLA16,17:49:04.564,-20:21:24.98,0.07,0.08,20.9,3.5,<14.9,7.2,NA,2.79,NA,<1.2,NA,NA
N6440-VLA17,17:48:37.562,-20:21:51.25,0.07,0.08,20.3,3.8,<22.1,-4.6,NA,3.56,NA,<1.5,NA,NA
N6440-VLA18,17:48:45.347,-20:18:26.79,0.07,0.08,19.8,3.9,<21.7,5.4,NA,3.61,NA,<1.5,NA,NA
N6440-VLA19,17:48:57.901,-20:19:29.34,0.07,0.08,19.8,3.2,<11.9,-5.8,NA,2.45,NA,<0.8,NA,NA
N6440-VLA20,17:48:47.562,-20:20:13.34,0.07,0.08,18.8,3.2,<10.1,-0.2,NA,1.84,NA,<0.7,NA,NA
N6440-VLA21,17:49:02.089,-20:21:38.44,0.07,0.08,18.3,3.3,13.5,3.9,NA,2.20,NA,-1.00,-1.10,+0.98
N6440-VLA22,17:48:52.032,-20:18:56.94,0.07,0.08,16.7,3.3,<13.6,-4.5,NA,2.67,NA,<1.3,NA,NA
N6440-VLA23,17:48:48.906,-20:21:31.26,0.07,0.08,16.1,2.9,<8.3,1.8,NA,0.89,NA,<0.7,NA,NA
N6440-VLA24,17:48:50.024,-20:19:50.78,0.07,0.08,15.4,3.1,<10.5,3.0,NA,1.88,NA,<1.1,NA,NA
N6440-VLA25,17:48:51.659,-20:21:07.54,0.07,0.08,15.4,2.9,<7.8,4.3,NA,0.55,NA,<0.7,NA,NA
N6440-VLA26,17:48:52.660,-20:21:06.28,0.07,0.08,13.9,2.7,<7.7,-2.2,NA,0.51,NA,<0.9,NA,NA
N6440-VLA27,17:48:51.483,-20:25:09.19,0.05,0.06,<12.3,1.5,50.8,8.4,NA,3.55,NA,>-1.3,NA,NA
N6440-VLA28,17:49:03.646,-20:19:04.76,0.05,0.06,<12.4,2.7,45.3,7.6,NA,3.61,NA,>-1.1,NA,NA
N6440-VLA29,17:48:44.850,-20:18:33.96,0.05,0.06,<11.3,3.3,40.7,7.1,NA,3.56,NA,>-1.6,NA,NA
N6440-VLA30,17:49:06.542,-20:22:04.06,0.05,0.06,<11.4,-3.7,35.9,6.7,NA,3.28,NA,>-2.2,NA,NA
N6440-VLA31,17:48:57.669,-20:24:23.00,0.05,0.06,<10.7,-0.9,32.5,5.7,NA,3.00,NA,>-1.3,NA,NA
N6440-VLA32,17:48:50.030,-20:24:28.87,0.05,0.06,<11.9,-7.3,30.4,5.7,NA,2.93,NA,>-1.8,NA,NA
N6440-VLA33,17:48:56.797,-20:18:58.51,0.05,0.06,<10.4,4.3,30.3,4.8,NA,2.81,NA,>-0.6,NA,NA
N6440-VLA34,17:49:04.978,-20:20:28.65,0.05,0.06,<10.9,-1.8,28.2,5.6,NA,3.09,NA,>-2.6,NA,NA
N6440-VLA35,17:48:51.024,-20:24:06.01,0.05,0.06,<10.6,0.2,26.6,4.7,NA,2.52,NA,>-1.2,NA,NA
N6440-VLA36,17:48:45.283,-20:20:39.55,0.05,0.06,<9.0,2.7,23.2,3.5,NA,1.98,NA,>-0.6,NA,NA
N6440-VLA37,17:49:01.526,-20:20:07.75,0.05,0.06,<9.4,-6.1,21.8,3.9,NA,2.55,NA,>-1.4,NA,NA
N6440-VLA38,17:48:54.065,-20:23:51.06,0.05,0.06,<9.6,3.5,20.1,4.0,NA,2.26,NA,>-2.3,NA,NA
N6440-VLA39,17:48:57.570,-20:23:28.60,0.05,0.06,<9.7,3.6,19.8,3.8,NA,2.18,NA,>-1.9,NA,NA
N6440-VLA40,17:48:56.136,-20:23:19.11,0.05,0.06,<8.9,3.5,19.7,3.4,NA,1.88,NA,>-1.2,NA,NA
N6440-VLA41,17:48:52.734,-20:23:16.68,0.05,0.06,<8.9,2.0,17.8,3.4,NA,1.66,NA,>-2.0,NA,NA
N6440-VLA42,17:48:56.285,-20:23:26.49,0.05,0.06,<9.0,-6.2,17.7,3.5,NA,2.01,NA,>-2.3,NA,NA
N6440-VLA43,17:48:48.272,-20:20:19.61,0.05,0.06,<9.2,-2.1,17.5,3.4,NA,1.65,NA,>-2.1,NA,NA
N6440-VLA44,17:48:55.270,-20:20:04.36,0.05,0.06,<9.2,2.2,16.7,3.1,NA,1.66,NA,>-1.8,NA,NA
N6440-VLA45,17:48:56.283,-20:22:26.29,0.05,0.06,<8.2,-0.6,14.7,2.9,NA,1.18,NA,>-2.3,NA,NA
N6440-VLA46,17:48:57.721,-20:21:22.98,0.05,0.06,<8.8,0.1,14.1,2.8,NA,1.20,NA,>-2.5,NA,NA
N6539-VLA1,18:04:52.367,-07:35:21.03,0.03,0.04,248.4,1.9,168.0,2.3,NA,0.69,rh,-1.20,-0.05,+0.05
N6539-VLA2,18:04:52.805,-07:36:01.81,0.03,0.04,150.8,1.8,163.6,2.6,NA,1.17,rh,0.25,-0.06,+0.06
N6539-VLA3,18:04:46.339,-07:32:07.33,0.03,0.04,40.8,2.3,33.1,5.0,NA,3.15,NA,-0.70,-0.55,+0.48
N6539-VLA4,18:05:00.232,-07:34:53.29,0.03,0.04,36.4,2.1,43.1,3.9,NA,2.63,NA,0.51,-0.34,+0.32
N6539-VLA5,18:04:48.442,-07:32:22.54,0.04,0.05,33.2,2.1,20.2,4.1,NA,2.80,NA,-1.63,-0.74,+0.63
N6539-VLA6,18:04:39.204,-07:35:50.45,0.04,0.05,29.0,2.1,16.4,3.9,NA,2.68,NA,-1.86,-0.80,+0.71
N6539-VLA7,18:04:51.579,-07:38:06.88,0.04,0.05,28.8,2.3,15.5,4.6,NA,2.99,NA,-1.99,-0.86,+0.83
N6539-VLA8,18:04:39.754,-07:33:57.37,0.03,0.04,25.3,2.2,30.1,3.8,NA,2.74,NA,0.50,-0.50,+0.46
N6539-VLA9,18:04:57.321,-07:34:49.12,0.03,0.04,19.8,1.9,14.6,2.8,NA,1.92,NA,-1.03,-0.75,+0.66
N6539-VLA10,18:05:03.300,-07:33:52.38,0.04,0.05,16.5,2.7,<19.7,-8.9,NA,3.61,NA,<1.5,NA,NA
N6539-VLA11,18:04:49.887,-07:35:24.84,0.03,0.04,15.9,1.9,13.0,2.4,NA,0.26,rc,-0.68,-0.75,+0.68
N6539-VLA12,18:04:50.648,-07:35:26.64,0.03,0.04,14.4,1.7,13.0,2.3,NA,0.37,rc,-0.38,-0.72,+0.66
N6539-VLA13,18:04:44.401,-07:34:12.74,0.04,0.05,13.8,1.8,<7.8,8.8,NA,1.61,rh,<0.5,NA,NA
N6539-VLA14,18:04:41.181,-07:32:08.10,0.04,0.05,13.5,2.6,<21.9,5.1,NA,3.69,NA,<1.5,NA,NA
N6539-VLA15,18:04:49.385,-07:36:40.01,0.04,0.05,13.2,1.8,9.8,2.6,NA,1.51,rh,-1.07,-1.05,+0.90
N6539-VLA16,18:04:58.761,-07:37:27.85,0.04,0.05,13.1,2.4,<15.5,0.6,NA,3.22,NA,<1.4,NA,NA
N6539-VLA17,18:04:49.289,-07:38:39.09,0.04,0.05,12.7,2.5,<18.6,5.8,NA,3.49,NA,<1.5,NA,NA
N6539-VLA18,18:04:56.241,-07:37:40.70,0.04,0.05,12.6,2.2,<13.6,0.1,NA,3.00,NA,<1.4,NA,NA
N6539-VLA19,18:04:54.705,-07:36:53.01,0.03,0.04,12.4,1.9,17.1,3.0,NA,2.13,NA,0.72,-0.67,+0.49
N6539-VLA20,18:04:50.458,-07:35:06.26,0.04,0.05,11.3,1.8,<6.9,4.1,NA,0.20,rc,<0.8,NA,NA
N6539-VLA21,18:04:47.760,-07:33:07.43,0.04,0.05,10.8,1.9,<9.1,-0.6,NA,2.09,NA,<1.2,NA,NA
N6539-VLA22,18:04:48.671,-07:33:19.38,0.04,0.05,10.8,1.8,<8.3,1.1,NA,1.85,NA,<1.1,NA,NA
N6539-VLA23,18:04:35.991,-07:36:38.52,0.03,0.04,10.6,2.7,35.9,7.1,NA,3.70,NA,1.13,-0.60,+0.27
N6539-VLA24,18:04:49.723,-07:35:26.74,0.03,0.04,9.6,1.9,12.7,2.4,NA,0.29,rc,0.51,-0.76,+0.53
N6539-VLA25,18:04:56.234,-07:34:03.24,0.04,0.05,9.3,1.9,<8.7,1.7,NA,1.96,NA,<1.2,NA,NA
N6539-VLA26,18:04:52.248,-07:35:53.15,0.04,0.05,9.2,1.8,<7.1,-0.9,NA,0.97,rh,<1.1,NA,NA
N6539-VLA27,18:04:49.133,-07:38:26.64,0.03,0.04,7.7,2.4,31.2,5.0,NA,3.29,NA,1.23,-0.38,+0.19
N6539-VLA28,18:04:50.488,-07:38:48.49,0.03,0.04,<7.9,1.8,38.2,6.9,NA,3.65,NA,>-3.3,NA,NA
N6539-VLA29,18:04:54.850,-07:38:28.51,0.03,0.04,<7.8,3.0,37.8,6.3,NA,3.56,NA,>-2.8,NA,NA
N6539-VLA30,18:04:44.441,-07:38:26.38,0.03,0.04,<7.7,-0.1,37.1,6.4,NA,3.53,NA,>-3.1,NA,NA
N6539-VLA31,18:04:37.493,-07:36:57.21,0.03,0.04,<7.7,1.0,36.3,6.2,NA,3.51,NA,>-2.9,NA,NA
N6539-VLA32,18:04:57.726,-07:38:12.37,0.03,0.04,<7.8,-0.9,35.8,7.1,NA,3.64,NA,>-3.4,NA,NA
N6539-VLA33,18:04:35.543,-07:34:48.35,0.03,0.04,<7.5,-0.9,33.9,6.3,NA,3.52,NA,>-3.3,NA,NA
N6539-VLA34,18:05:00.191,-07:37:12.78,0.03,0.04,<7.2,-4.1,32.8,5.7,NA,3.32,NA,>-3.0,NA,NA
N6539-VLA35,18:04:57.590,-07:37:55.34,0.03,0.04,<7.2,-2.7,31.9,5.6,NA,3.39,NA,>-3.0,NA,NA
N6539-VLA36,18:04:56.486,-07:32:10.19,0.03,0.04,<7.4,-0.4,29.9,5.9,NA,3.43,NA,>-3.4,NA,NA
N6539-VLA37,18:04:53.829,-07:38:16.69,0.03,0.04,<7.1,-2.7,28.8,5.5,NA,3.28,NA,>-3.3,NA,NA
N6539-VLA38,18:04:36.388,-07:35:54.06,0.03,0.04,<7.4,-0.2,28.8,5.7,NA,3.38,NA,>-3.4,NA,NA
N6539-VLA39,18:05:01.757,-07:36:15.17,0.03,0.04,<7.3,-1.4,26.4,5.0,NA,3.19,NA,>-3.1,NA,NA
N6539-VLA40,18:04:59.236,-07:36:47.68,0.03,0.04,<6.4,0.0,26.2,4.3,NA,2.88,NA,>-1.8,NA,NA
N6539-VLA41,18:04:53.590,-07:32:17.07,0.03,0.04,<6.8,0.9,24.2,4.7,NA,3.03,NA,>-3.2,NA,NA
N6539-VLA42,18:04:42.768,-07:33:16.43,0.03,0.04,<6.2,0.2,23.1,3.7,NA,2.55,NA,>-1.1,NA,NA
N6539-VLA43,18:04:50.217,-07:32:14.71,0.03,0.04,<6.6,3.2,22.9,4.3,NA,2.92,NA,>-3.0,NA,NA
N6539-VLA44,18:05:00.848,-07:36:00.61,0.03,0.04,<6.6,1.0,21.4,4.3,NA,2.90,NA,>-3.3,NA,NA
N6539-VLA45,18:04:57.971,-07:33:15.59,0.03,0.04,<6.1,-0.7,21.2,4.1,NA,2.80,NA,>-3.3,NA,NA
N6539-VLA46,18:04:42.294,-07:37:15.35,0.03,0.04,<6.3,-1.9,20.5,3.9,NA,2.78,NA,>-3.0,NA,NA
N6539-VLA47,18:04:53.660,-07:37:35.19,0.03,0.04,<6.1,3.2,19.6,3.8,NA,2.62,NA,>-3.2,NA,NA
N6539-VLA48,18:04:58.121,-07:36:23.07,0.03,0.04,<6.0,-2.1,19.2,3.6,NA,2.42,NA,>-2.9,NA,NA
N6539-VLA49,18:04:55.662,-07:33:12.99,0.03,0.04,<5.9,0.2,18.1,3.5,NA,2.44,NA,>-3.0,NA,NA
N6539-VLA50,18:04:45.863,-07:32:58.63,0.03,0.04,<5.8,0.0,17.7,3.3,NA,2.38,NA,>-2.8,NA,NA
N6539-VLA51,18:04:46.215,-07:33:01.68,0.03,0.04,<5.7,-1.7,16.4,3.3,NA,2.30,NA,>-3.2,NA,NA
N6539-VLA52,18:04:42.722,-07:34:52.17,0.03,0.04,<5.6,-1.8,16.1,2.8,NA,1.75,NA,>-1.7,NA,NA
N6539-VLA53,18:04:44.004,-07:35:19.68,0.03,0.04,<5.2,1.3,15.9,2.5,NA,1.42,rh,>-1.0,NA,NA
N6539-VLA54,18:04:44.494,-07:34:31.27,0.03,0.04,<5.2,-0.5,14.1,2.5,NA,1.43,rh,>-2.0,NA,NA
N6539-VLA55,18:04:56.217,-07:35:37.29,0.03,0.04,<5.4,0.7,13.8,2.7,NA,1.68,rh,>-2.9,NA,NA
N6539-VLA56,18:04:52.596,-07:35:21.76,0.03,0.04,<5.5,-0.4,13.5,2.3,NA,0.75,rh,>-1.5,NA,NA
N6539-VLA57,18:04:56.384,-07:35:26.23,0.03,0.04,<5.3,-1.5,13.3,2.7,NA,1.68,rh,>-3.1,NA,NA
N6539-VLA58,18:04:52.684,-07:35:27.75,0.03,0.04,<5.4,-0.2,13.2,2.2,NA,0.80,rh,>-1.3,NA,NA
N6539-VLA59,18:04:52.936,-07:35:51.23,0.03,0.04,<5.4,2.3,13.1,2.4,NA,1.07,rh,>-2.1,NA,NA
N6539-VLA60,18:04:49.220,-07:35:21.58,0.03,0.04,<5.6,-1.6,12.9,2.4,NA,0.23,rc,>-2.2,NA,NA
N6539-VLA61,18:04:47.046,-07:34:46.35,0.03,0.04,<5.1,0.4,12.1,2.3,NA,0.76,rh,>-2.5,NA,NA
N6544-VLA1,18:07:25.015,-24:58:35.73,0.04,0.06,224.8,3.0,164.5,2.7,NA,1.71,NA,-0.80,-0.05,+0.05
N6544-VLA2,18:07:09.189,-24:58:09.76,0.04,0.06,206.7,3.5,136.8,4.1,NA,3.02,NA,-1.05,-0.09,+0.09
N6544-VLA3,18:07:17.734,-25:03:20.91,0.04,0.06,132.9,4.1,65.5,6.5,NA,3.50,NA,-1.83,-0.28,+0.26
N6544-VLA4,18:07:33.024,-25:01:34.73,0.04,0.06,84.6,3.7,63.0,4.8,NA,3.37,NA,-0.76,-0.23,+0.22
N6544-VLA5,18:07:10.138,-24:58:10.56,0.04,0.06,84.1,3.1,44.2,3.7,NA,2.84,NA,-1.65,-0.24,+0.23
N6544-VLA6,18:07:20.355,-24:59:52.96,0.04,0.06,79.6,2.5,17.0,2.1,NA,0.05,rh,-3.41,-0.07,+0.12
N6544-VLA7,18:07:23.271,-25:01:42.90,0.04,0.06,74.6,2.9,48.9,2.8,NA,1.96,NA,-1.08,-0.18,+0.17
N6544-VLA8,18:07:32.983,-25:01:03.67,0.04,0.06,42.2,3.3,30.3,4.1,NA,3.14,NA,-0.88,-0.43,+0.40
N6544-VLA9,18:07:22.893,-25:01:33.52,0.04,0.06,41.1,2.9,42.5,2.7,NA,1.78,NA,0.09,-0.24,+0.25
N6544-VLA10,18:07:33.842,-24:59:07.28,0.06,0.09,29.4,3.5,16.1,4.0,NA,3.20,NA,-1.65,-0.79,+0.68
N6544-VLA11,18:07:34.441,-24:59:44.03,0.06,0.09,28.6,3.1,14.3,4.3,NA,3.25,NA,-1.89,-0.84,+0.76
N6544-VLA12,18:07:36.503,-25:00:20.13,0.06,0.09,28.0,4.0,<17.1,8.5,NA,3.74,NA,<0.6,NA,NA
N6544-VLA13,18:07:12.576,-24:59:11.16,0.04,0.06,27.9,3.0,18.2,2.7,NA,1.85,NA,-1.12,-0.5,+0.47
N6544-VLA14,18:07:22.866,-24:56:11.84,0.06,0.09,27.4,3.9,23.6,5.5,NA,3.75,NA,-0.49,-0.83,+0.71
N6544-VLA15,18:07:16.367,-25:00:37.86,0.04,0.06,24.6,2.7,14.9,2.3,NA,1.12,rh,-1.32,-0.52,+0.49
N6544-VLA16,18:07:09.897,-25:02:10.74,0.06,0.09,24.1,3.9,<15.8,-0.9,NA,3.25,NA,<0.9,NA,NA
N6544-VLA17,18:07:08.795,-24:59:03.75,0.04,0.06,22.9,3.3,20.7,3.4,NA,2.70,NA,-0.28,-0.6,+0.57
N6544-VLA18,18:07:21.096,-25:02:29.12,0.04,0.06,22.2,3.4,19.9,3.8,NA,2.60,NA,-0.31,-0.68,+0.64
N6544-VLA19,18:07:07.696,-24:57:42.73,0.06,0.09,22.0,3.6,<16.5,-2.9,NA,3.56,NA,<1.1,NA,NA
N6544-VLA20,18:07:18.337,-25:03:27.88,0.06,0.09,22.0,4.2,<20.1,2.9,NA,3.59,NA,<1.4,NA,NA
N6544-VLA21,18:07:05.829,-24:58:46.05,0.06,0.09,21.3,3.6,19.2,4.8,NA,3.43,NA,-0.38,-0.93,+0.79
N6544-VLA22,18:07:27.492,-24:56:37.60,0.06,0.09,21.2,3.5,<15.6,7.9,NA,3.67,NA,<1.1,NA,NA
N6544-VLA23,18:07:28.998,-24:59:39.95,0.06,0.09,21.1,2.8,<7.7,2.7,NA,2.02,NA,<-0.6,NA,NA
N6544-VLA24,18:07:20.875,-25:00:01.90,0.06,0.09,20.6,2.6,9.2,2.2,NA,0.22,rh,-2.11,-0.7,+0.66
N6544-VLA25,18:07:22.732,-24:59:17.87,0.04,0.06,20.4,2.6,19.9,2.2,NA,0.84,rh,-0.05,-0.44,+0.45
N6544-VLA26,18:07:10.208,-24:59:05.96,0.04,0.06,19.8,3.0,16.3,3.2,NA,2.38,NA,-0.54,-0.7,+0.65
N6544-VLA27,18:07:06.910,-24:58:20.79,0.06,0.09,18.5,3.3,<14.3,1.5,NA,3.37,NA,<1.2,NA,NA
N6544-VLA28,18:07:19.341,-24:56:25.82,0.06,0.09,18.2,3.5,<13.8,6.4,NA,3.47,NA,<1.2,NA,NA
N6544-VLA29,18:07:17.301,-25:01:50.31,0.06,0.09,18.1,3.0,<9.0,-2.2,NA,2.05,NA,<0.4,NA,NA
N6544-VLA30,18:07:28.387,-25:02:24.42,0.06,0.09,17.8,3.4,<14.2,-1.6,NA,3.13,NA,<1.3,NA,NA
N6544-VLA31,18:07:28.239,-25:00:32.38,0.06,0.09,17.8,2.7,<7.9,8.1,NA,1.95,NA,<0.0,NA,NA
N6544-VLA32,18:07:16.684,-25:01:52.60,0.06,0.09,17.1,3.1,<9.5,2.0,NA,2.13,NA,<0.7,NA,NA
N6544-VLA33,18:07:09.000,-24:59:15.70,0.06,0.09,17.0,3.0,<9.8,-1.8,NA,2.60,NA,<0.7,NA,NA
N6544-VLA34,18:07:24.165,-25:01:47.04,0.06,0.09,14.5,2.8,<8.8,-0.5,NA,2.10,NA,<0.9,NA,NA
N6544-VLA35,18:07:18.288,-25:00:48.04,0.06,0.09,14.0,2.7,<6.8,1.5,NA,1.00,rh,<0.6,NA,NA
N6544-VLA36,18:07:19.679,-25:00:33.32,0.06,0.09,13.9,2.6,<6.5,-1.8,NA,0.67,rh,<0.4,NA,NA
N6544-VLA37,18:07:22.870,-24:58:53.55,0.06,0.09,13.1,2.6,<6.6,1.3,NA,1.18,rh,<0.6,NA,NA
N6544-VLA38,18:07:17.798,-24:59:30.46,0.06,0.09,12.3,2.4,<6.1,-1.9,NA,0.65,rh,<0.6,NA,NA
N6544-VLA39,18:07:18.723,-24:58:42.71,0.04,0.06,8.2,2.7,11.5,2.3,NA,1.22,NA,0.42,-0.76,+0.54
N6544-VLA40,18:07:21.707,-25:03:23.92,0.04,0.06,<11.9,-3.6,35.0,6.0,NA,3.52,NA,>-0.8,NA,NA
N6544-VLA41,18:07:27.970,-25:03:03.02,0.04,0.06,<12.2,-6.0,34.7,6.4,NA,3.62,NA,>-1.4,NA,NA
N6544-VLA42,18:07:06.865,-24:58:25.08,0.04,0.06,<10.1,3.2,24.4,4.5,NA,3.35,NA,>-1.3,NA,NA
N6544-VLA43,18:07:28.588,-25:01:21.88,0.04,0.06,<8.8,5.3,17.3,3.2,NA,2.42,NA,>-1.5,NA,NA
N6544-VLA44,18:07:09.882,-25:00:25.61,0.04,0.06,<9.1,-0.1,16.9,3.3,NA,2.38,NA,>-1.9,NA,NA
N6544-VLA45,18:07:29.466,-24:59:31.98,0.04,0.06,<8.6,-2.2,15.6,2.9,NA,2.15,NA,>-1.6,NA,NA
N6544-VLA46,18:07:29.531,-24:59:25.49,0.04,0.06,<8.6,1.5,15.0,2.7,NA,2.18,NA,>-1.5,NA,NA
N6544-VLA47,18:07:14.992,-24:59:53.11,0.04,0.06,<7.9,4.7,13.7,2.3,NA,1.16,rh,>-1.3,NA,NA
N6544-VLA48,18:07:14.607,-24:58:01.07,0.04,0.06,<8.5,2.3,13.7,2.7,NA,2.25,NA,>-2.1,NA,NA
N6712-VLA1,18:53:01.057,-08:45:30.05,0.03,0.04,422.3,3.4,243.9,5.0,NA,3.24,NA,-1.40,-0.06,+0.06
N6712-VLA2,18:52:56.172,-08:45:25.43,0.03,0.04,238.7,3.9,144.9,6.5,NA,3.66,NA,-1.28,-0.12,+0.12
N6712-VLA3,18:52:51.677,-08:43:26.25,0.03,0.04,178.9,3.2,116.0,4.8,NA,3.30,NA,-1.11,-0.12,+0.11
N6712-VLA4,18:53:11.018,-08:39:33.66,0.03,0.04,138.7,3.1,113.9,4.3,NA,3.26,NA,-0.50,-0.11,+0.11
N6712-VLA5,18:52:58.922,-08:45:17.45,0.03,0.04,138.6,3.3,129.8,5.0,ext.?,3.21,NA,-0.17,-0.12,+0.11
N6712-VLA6,18:53:00.667,-08:45:41.13,0.03,0.04,125.8,3.5,96.4,5.7,NA,3.44,NA,-0.69,-0.17,+0.16
N6712-VLA7,18:53:04.866,-08:42:20.34,0.03,0.04,88.4,2.3,92.8,2.1,NA,0.14,rc,0.12,-0.09,+0.09
N6712-VLA8,18:53:13.330,-08:43:06.79,0.03,0.04,67.7,2.7,42.6,3.0,NA,2.35,NA,-1.19,-0.21,+0.20
N6712-VLA9,18:53:02.401,-08:42:19.01,0.03,0.04,65.2,2.3,51.6,2.0,NA,0.47,rc,-0.60,-0.13,+0.13
N6712-VLA10,18:53:09.175,-08:44:27.37,0.03,0.04,59.6,2.8,39.3,3.1,NA,2.41,NA,-1.07,-0.24,+0.23
N6712-VLA11,18:53:10.207,-08:43:08.26,0.03,0.04,53.2,2.4,27.1,2.4,NA,1.65,NA,-1.74,-0.27,+0.25
N6712-VLA12,18:52:58.506,-08:40:05.45,0.03,0.04,46.8,2.5,37.4,3.2,NA,2.69,NA,-0.59,-0.27,+0.26
N6712-VLA13,18:52:50.785,-08:41:32.33,0.03,0.04,40.9,3.1,26.4,4.9,NA,3.44,NA,-1.20,-0.59,+0.50
N6712-VLA14,18:53:03.395,-08:40:58.87,0.03,0.04,39.3,2.3,31.0,2.3,NA,1.40,NA,-0.61,-0.25,+0.24
N6712-VLA15,18:52:54.683,-08:41:54.27,0.03,0.04,31.5,2.6,18.6,3.1,NA,2.42,NA,-1.40,-0.53,+0.47
N6712-VLA16,18:52:53.008,-08:40:44.80,0.03,0.04,31.1,3.0,27.1,4.2,NA,3.23,NA,-0.39,-0.50,+0.46
N6712-VLA17,18:53:15.854,-08:41:48.44,0.05,0.06,30.7,2.9,<10.9,8.6,NA,2.91,NA,<-0.9,NA,NA
N6712-VLA18,18:53:08.443,-08:44:03.13,0.05,0.06,22.6,2.6,9.4,2.8,NA,1.97,NA,-2.27,-0.71,+0.72
N6712-VLA19,18:53:07.821,-08:45:21.92,0.05,0.06,21.8,3.3,16.5,4.4,NA,3.12,NA,-0.85,-0.96,+0.79
N6712-VLA20,18:52:56.889,-08:44:03.51,0.03,0.04,21.5,2.8,33.2,3.4,NA,2.49,NA,1.02,-0.38,+0.31
N6712-VLA21,18:53:16.293,-08:41:34.79,0.05,0.06,20.5,3.0,<12.0,1.1,NA,3.07,NA,<0.5,NA,NA
N6712-VLA22,18:53:00.924,-08:45:44.18,0.05,0.06,20.1,3.4,25.9,5.8,NA,3.47,NA,0.47,-0.79,+0.61
N6712-VLA23,18:53:12.818,-08:44:38.27,0.05,0.06,18.9,3.2,<13.2,10.6,NA,3.10,NA,<1.0,NA,NA
N6712-VLA24,18:53:18.823,-08:43:17.31,0.05,0.06,18.8,3.5,<18.3,-11.8,NA,3.71,NA,<1.4,NA,NA
N6712-VLA25,18:53:09.690,-08:43:43.56,0.03,0.04,17.9,2.4,21.3,2.7,NA,1.90,NA,0.44,-0.48,+0.47
N6712-VLA26,18:52:56.463,-08:43:35.96,0.05,0.06,16.6,2.8,<9.0,6.3,NA,2.30,NA,<0.6,NA,NA
N6712-VLA27,18:53:14.627,-08:44:10.04,0.05,0.06,15.9,3.1,<13.1,4.8,NA,3.12,NA,<1.3,NA,NA
N6712-VLA28,18:53:05.218,-08:44:00.03,0.05,0.06,15.8,2.5,<7.5,1.2,NA,1.65,NA,<0.2,NA,NA
N6712-VLA29,18:53:10.364,-08:40:55.63,0.05,0.06,15.7,2.6,<8.2,3.2,NA,2.08,NA,<0.4,NA,NA
N6712-VLA30,18:52:56.157,-08:40:26.42,0.05,0.06,15.5,2.9,<10.0,0.4,NA,2.79,NA,<1.0,NA,NA
N6712-VLA31,18:53:00.122,-08:44:12.41,0.05,0.06,13.8,2.8,10.9,3.0,NA,2.11,NA,-0.72,-1.02,+0.89
N6712-VLA32,18:53:00.934,-08:40:38.51,0.05,0.06,13.5,2.4,<7.6,2.0,NA,1.91,NA,<0.7,NA,NA
N6712-VLA33,18:53:07.852,-08:43:49.64,0.05,0.06,13.1,2.3,9.6,2.4,NA,1.70,NA,-0.89,-0.91,+0.80
N6712-VLA34,18:52:56.993,-08:41:04.02,0.05,0.06,12.9,2.5,<8.1,-0.6,NA,2.22,NA,<0.9,NA,NA
N6712-VLA35,18:52:57.580,-08:42:10.39,0.05,0.06,12.8,2.4,<7.5,-1.8,NA,1.67,NA,<0.8,NA,NA
N6712-VLA36,18:52:58.975,-08:41:33.08,0.05,0.06,12.2,2.4,9.5,2.4,NA,1.55,NA,-0.74,-0.95,+0.85
N6712-VLA37,18:53:11.200,-08:44:11.22,0.03,0.04,10.9,2.7,17.6,3.3,NA,2.49,NA,0.80,-0.64,+0.43
N6712-VLA38,18:53:17.598,-08:42:07.81,0.03,0.04,<9.5,0.8,24.6,4.6,NA,3.29,NA,>-1.5,NA,NA
N6712-VLA39,18:53:05.337,-08:45:36.28,0.03,0.04,<9.4,0.3,24.3,4.8,NA,3.25,NA,>-2.2,NA,NA
N6712-VLA40,18:53:02.591,-08:45:22.45,0.03,0.04,<9.4,-2.3,21.7,4.3,NA,3.04,NA,>-2.1,NA,NA
N6712-VLA41,18:53:10.415,-08:44:48.46,0.03,0.04,<8.9,0.1,21.0,4.0,NA,2.87,NA,>-1.7,NA,NA
N6712-VLA42,18:52:57.097,-08:44:16.37,0.03,0.04,<8.4,-2.9,20.1,3.6,NA,2.61,NA,>-1.2,NA,NA
N6712-VLA43,18:52:59.185,-08:44:13.63,0.03,0.04,<8.2,-4.7,17.3,3.1,NA,2.25,NA,>-1.3,NA,NA
N6712-VLA44,18:53:08.580,-08:40:05.21,0.03,0.04,<8.1,-1.1,16.4,3.1,NA,2.51,NA,>-1.7,NA,NA
N6712-VLA45,18:53:11.516,-08:44:03.44,0.03,0.04,<7.8,2.6,15.7,3.1,NA,2.46,NA,>-2.1,NA,NA
N6712-VLA46,18:53:14.000,-08:42:02.79,0.03,0.04,<7.7,0.6,15.6,3.1,NA,2.42,NA,>-2.1,NA,NA
N6712-VLA47,18:53:05.136,-08:40:06.16,0.03,0.04,<7.9,-0.2,15.4,2.8,NA,2.27,NA,>-1.4,NA,NA
N6712-VLA48,18:52:58.448,-08:41:57.26,0.03,0.04,<7.4,2.7,13.3,2.3,NA,1.50,NA,>-1.3,NA,NA
N6712-VLA49,18:53:02.796,-08:43:53.17,0.03,0.04,<7.2,-0.9,12.5,2.4,NA,1.56,NA,>-1.9,NA,NA
N6712-VLA50,18:53:02.794,-08:42:03.45,0.03,0.04,<7.0,-0.6,11.0,2.1,NA,0.48,rc,>-2.0,NA,NA
N6760-VLA1,19:11:10.421,+01:04:34.17,0.03,0.03,2223.6,3.1,1278.6,4.1,NA,2.77,NA,-1.60,-0.01,+0.01
N6760-VLA2,19:11:15.631,+00:58:18.26,0.03,0.03,927.7,3.7,660.8,7.3,NA,3.64,NA,-0.98,-0.03,+0.03
N6760-VLA3,19:11:17.529,+01:05:15.90,0.03,0.03,87.3,3.5,59.0,6.1,NA,3.70,NA,-1.17,-0.34,+0.32
N6760-VLA4,19:11:12.231,+00:58:50.51,0.03,0.03,82.9,2.9,52.2,4.0,NA,2.99,NA,-1.35,-0.25,+0.24
N6760-VLA5,19:11:16.058,+01:00:20.33,0.03,0.03,63.3,2.4,49.8,2.7,NA,1.80,NA,-0.70,-0.19,+0.19
N6760-VLA6,19:10:59.637,+01:02:25.18,0.03,0.03,43.6,3.3,44.1,4.6,NA,3.15,NA,0.02,-0.39,+0.38
N6760-VLA7,19:11:01.662,+01:03:13.08,0.03,0.03,27.0,3.0,31.5,3.9,NA,2.94,NA,0.43,-0.50,+0.47
N6760-VLA8,19:11:17.481,+01:01:00.54,0.03,0.03,24.5,2.4,25.4,2.5,NA,1.59,NA,0.10,-0.41,+0.41
N6760-VLA9,19:11:03.945,+00:59:15.76,0.05,0.05,24.1,3.2,19.8,4.9,NA,3.26,NA,-0.72,-0.97,+0.81
N6760-VLA10,19:11:17.565,+01:05:00.10,0.03,0.03,23.7,3.3,32.6,5.4,NA,3.46,NA,0.75,-0.62,+0.48
N6760-VLA11,19:11:07.132,+01:00:47.28,0.03,0.03,22.8,2.3,18.0,2.4,NA,1.60,NA,-0.71,-0.51,+0.49
N6760-VLA12,19:11:22.430,+01:02:37.26,0.05,0.05,22.6,2.8,16.4,3.6,NA,2.72,NA,-1.03,-0.83,+0.73
N6760-VLA13,19:11:22.918,+01:00:09.11,0.05,0.05,21.1,3.1,<13.5,3.7,NA,3.20,NA,<0.9,NA,NA
N6760-VLA14,19:11:16.893,+00:58:30.73,0.05,0.05,20.4,3.4,<17.0,4.0,NA,3.53,NA,<1.4,NA,NA
N6760-VLA15,19:11:19.250,+00:59:40.41,0.05,0.05,20.3,2.9,<11.1,3.5,ext.?,2.81,NA,<0.4,NA,NA
N6760-VLA16,19:10:58.516,+01:01:37.88,0.05,0.05,20.3,3.3,<15.2,-1.9,NA,3.38,NA,<1.2,NA,NA
N6760-VLA17,19:11:05.043,+01:04:15.36,0.05,0.05,19.9,2.9,<12.7,10.1,NA,2.99,NA,<0.8,NA,NA
N6760-VLA18,19:11:13.010,+01:04:21.44,0.05,0.05,18.7,2.7,12.3,3.2,NA,2.54,NA,-1.33,-0.96,+0.85
N6760-VLA19,19:11:04.059,+00:58:57.98,0.05,0.05,18.1,3.5,<16.8,-5.0,NA,3.48,NA,<1.4,NA,NA
N6760-VLA20,19:11:03.927,+01:00:50.55,0.05,0.05,17.9,2.6,9.7,2.9,NA,2.25,NA,-1.83,-0.92,+0.89
N6760-VLA21,19:11:17.834,+00:58:56.18,0.05,0.05,17.6,3.2,<14.1,9.1,NA,3.24,NA,<1.3,NA,NA
N6760-VLA22,19:11:23.882,+01:02:07.56,0.05,0.05,17.5,3.0,<11.9,11.6,NA,2.98,NA,<1.1,NA,NA
N6760-VLA23,19:11:12.305,+00:58:13.75,0.05,0.05,17.1,3.4,<18.3,-7.3,NA,3.60,NA,<1.4,NA,NA
N6760-VLA24,19:11:06.791,+01:00:41.68,0.05,0.05,16.8,2.4,9.4,2.4,NA,1.73,NA,-1.76,-0.88,+0.82
N6760-VLA25,19:11:09.932,+01:01:37.18,0.05,0.05,15.7,2.3,<6.4,6.7,NA,0.56,rh,<-0.2,NA,NA
N6760-VLA26,19:11:19.348,+01:04:29.95,0.05,0.05,15.4,3.1,<13.9,5.5,NA,3.24,NA,<1.4,NA,NA
N6760-VLA27,19:11:14.592,+01:01:15.08,0.05,0.05,14.9,2.4,9.0,2.1,NA,0.87,rh,-1.52,-0.88,+0.83
N6760-VLA28,19:11:08.392,+01:02:40.36,0.05,0.05,14.8,2.3,9.9,2.2,NA,1.24,rh,-1.23,-0.88,+0.80
N6760-VLA29,19:11:16.634,+01:02:05.94,0.05,0.05,14.6,2.4,<6.8,5.7,NA,1.19,rh,<0.3,NA,NA
N6760-VLA30,19:10:59.876,+01:01:48.99,0.05,0.05,14.5,2.8,<12.7,0.4,NA,3.03,NA,<1.3,NA,NA
N6760-VLA31,19:11:19.591,+01:03:57.10,0.05,0.05,14.3,2.8,<11.4,1.8,NA,2.85,NA,<1.3,NA,NA
N6760-VLA32,19:11:05.218,+01:00:47.91,0.05,0.05,14.0,2.6,11.9,2.7,NA,1.99,NA,-0.55,-0.95,+0.86
N6760-VLA33,19:11:03.550,+00:59:45.06,0.05,0.05,14.0,2.8,<12.1,2.9,NA,2.96,NA,<1.3,NA,NA
N6760-VLA34,19:11:11.084,+01:02:09.73,0.05,0.05,13.9,2.3,<6.0,6.6,NA,0.41,rh,<0.1,NA,NA
N6760-VLA35,19:11:12.156,+01:03:20.76,0.05,0.05,13.3,2.4,<7.0,0.7,NA,1.52,NA,<0.7,NA,NA
N6760-VLA36,19:11:11.908,+01:03:31.03,0.05,0.05,13.0,2.3,<7.4,2.1,NA,1.69,NA,<0.8,NA,NA
N6760-VLA37,19:11:16.097,+01:01:27.26,0.03,0.03,12.3,2.4,14.0,2.2,NA,1.09,rh,0.30,-0.70,+0.63
N6760-VLA38,19:11:10.190,+01:00:10.99,0.05,0.05,12.1,2.4,<7.4,-0.3,NA,1.71,NA,<0.9,NA,NA
N6760-VLA39,19:11:16.463,+01:03:19.82,0.05,0.05,11.8,2.4,<7.8,-0.4,NA,1.87,NA,<1.0,NA,NA
N6760-VLA40,19:11:04.771,+01:04:58.93,0.03,0.03,<10.9,-2.7,35.5,6.1,NA,3.64,NA,>-1.2,NA,NA
N6760-VLA41,19:11:15.505,+00:58:31.68,0.03,0.03,<10.2,-3.6,28.4,5.3,ext.?,3.41,NA,>-1.9,NA,NA
N6760-VLA42,19:11:25.625,+01:02:15.28,0.03,0.03,<9.8,-1.2,27.7,5.4,NA,3.43,NA,>-2.6,NA,NA
N6760-VLA43,19:11:18.365,+01:04:41.89,0.03,0.03,<9.5,0.9,24.7,4.7,NA,3.28,NA,>-2.1,NA,NA
N6760-VLA44,19:10:59.603,+01:02:47.88,0.03,0.03,<9.7,3.6,24.0,4.7,NA,3.25,NA,>-2.4,NA,NA
N6760-VLA45,19:11:01.318,+01:02:08.34,0.03,0.03,<8.4,5.1,23.8,3.5,NA,2.69,NA,>-0.4,NA,NA
N6760-VLA46,19:11:10.806,+01:04:47.83,0.03,0.03,<9.0,0.4,23.0,4.3,NA,2.98,NA,>-1.9,NA,NA
N6760-VLA47,19:11:21.622,+01:03:18.61,0.03,0.03,<8.6,-1.2,21.5,3.7,NA,2.82,NA,>-1.2,NA,NA
N6760-VLA48,19:11:00.691,+01:00:54.28,0.03,0.03,<8.7,-3.5,21.4,4.0,NA,2.98,NA,>-1.9,NA,NA
N6760-VLA49,19:11:03.846,+01:00:17.40,0.03,0.03,<8.2,-3.3,17.7,3.3,NA,2.56,NA,>-1.8,NA,NA
N6760-VLA50,19:11:03.200,+01:00:30.34,0.03,0.03,<8.3,-0.6,17.1,3.3,NA,2.57,NA,>-2.2,NA,NA
N6760-VLA51,19:11:06.896,+00:59:45.68,0.03,0.03,<8.2,-2.3,16.9,3.0,NA,2.43,NA,>-1.5,NA,NA
N6760-VLA52,19:11:19.142,+01:03:12.40,0.03,0.03,<7.9,0.5,14.8,2.9,NA,2.25,NA,>-2.3,NA,NA
N6760-VLA53,19:11:18.856,+01:00:58.76,0.03,0.03,<7.3,-2.4,13.7,2.6,NA,1.91,NA,>-2.1,NA,NA
N6760-VLA54,19:11:17.819,+01:01:02.35,0.03,0.03,<7.3,-0.8,13.0,2.5,NA,1.65,NA,>-2.2,NA,NA
N6760-VLA55,19:11:05.644,+01:02:10.84,0.03,0.03,<7.2,-1.6,12.5,2.4,NA,1.63,NA,>-2.2,NA,NA
N6760-VLA56,19:11:08.467,+01:03:04.17,0.03,0.03,<7.2,-5.3,12.3,2.4,NA,1.52,NA,>-2.4,NA,NA
N6760-VLA57,19:11:16.815,+01:01:23.71,0.03,0.03,<6.9,2.8,12.1,2.3,NA,1.28,NA,>-2.2,NA,NA
